Genome wide identification of regulatory networks associated with general cognitive ability using a normalized alignment free similarity measure of promoter regions

We show that a normalized alignment free similarity measure, called D2z, can be used to detect potential regulatory relations for gene sets when little is known about the regulatory elements involved. One scenario where such gene sets arise is genome wide association studies (GWAS). In this work we consider a gene set from a GWAS on childhood general cognitive ability. We build a co-regulation network for the GWAS genes based on the D2z scores, which shows potential co-regulatory relationships between the genes as well as predict additional genes that are likely to be part of the network. We found that the set of the predicted genes is enriched in genes associated with mental retardation and GO terms such as synapse and neuron development. In particular, we found strong evidence of regulatory connection between the GWAS genes and CHL1, a gene known to be involved in mental retardation.

==> anc/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types"><Default Extension="xml" ContentType="application/xml"/><Default Extension="rels" ContentType="application/vnd.openxmlformats-package.relationships+xml"/><Default Extension="jpeg" ContentType="image/jpeg"/><Override PartName="/xl/workbook.xml" ContentType="application/vnd.openxmlformats-officedocument.spreadsheetml.sheet.main+xml"/><Override PartName="/xl/worksheets/sheet1.xml" ContentType="application/vnd.openxmlformats-officedocument.spreadsheetml.worksheet+xml"/><Override PartName="/xl/worksheets/sheet2.xml" ContentType="application/vnd.openxmlformats-officedocument.spreadsheetml.worksheet+xml"/><Override PartName="/xl/theme/theme1.xml" ContentType="application/vnd.openxmlformats-officedocument.theme+xml"/><Override PartName="/xl/styles.xml" ContentType="application/vnd.openxmlformats-officedocument.spreadsheetml.styles+xml"/><Override PartName="/xl/sharedStrings.xml" ContentType="application/vnd.openxmlformats-officedocument.spreadsheetml.sharedStrings+xml"/><Override PartName="/docProps/core.xml" ContentType="application/vnd.openxmlformats-package.core-properties+xml"/><Override PartName="/docProps/app.xml" ContentType="application/vnd.openxmlformats-officedocument.extended-properties+xml"/></Types>

==> anc/docProps/app.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Properties xmlns="http://schemas.openxmlformats.org/officeDocument/2006/extended-properties" xmlns:vt="http://schemas.openxmlformats.org/officeDocument/2006/docPropsVTypes"><Application>Microsoft Macintosh Excel</Application><DocSecurity>0</DocSecurity><ScaleCrop>false</ScaleCrop><HeadingPairs><vt:vector size="2" baseType="variant"><vt:variant><vt:lpstr>Worksheets</vt:lpstr></vt:variant><vt:variant><vt:i4>2</vt:i4></vt:variant></vt:vector></HeadingPairs><TitlesOfParts><vt:vector size="2" baseType="lpstr"><vt:lpstr>GenesWithDirectHitsToPlomin</vt:lpstr><vt:lpstr>TopHitsFromPlominGenes</vt:lpstr></vt:vector></TitlesOfParts><Company>UIUC</Company><LinksUpToDate>false</LinksUpToDate><SharedDoc>false</SharedDoc><HyperlinksChanged>false</HyperlinksChanged><AppVersion>14.0300</AppVersion></Properties>

==> anc/docProps/core.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><dc:creator>Miriam Ruth  Kantorovitz</dc:creator><cp:lastModifiedBy>Miriam Ruth  Kantorovitz</cp:lastModifiedBy><dcterms:created xsi:type="dcterms:W3CDTF">2012-09-24T17:07:12Z</dcterms:created><dcterms:modified xsi:type="dcterms:W3CDTF">2013-04-04T01:22:34Z</dcterms:modified></cp:coreProperties>

==> anc/xl/_rels/workbook.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="theme/theme1.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/styles" Target="styles.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/sharedStrings" Target="sharedStrings.xml"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/worksheet" Target="worksheets/sheet1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/worksheet" Target="worksheets/sheet2.xml"/></Relationships>

==> anc/xl/sharedStrings.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<sst xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" count="2" uniqueCount="2"><si><t>entrezID</t></si><si><t>Probe entrezID</t></si></sst>

==> anc/xl/styles.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<styleSheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><fonts count="1" x14ac:knownFonts="1"><font><sz val="12"/><color theme="1"/><name val="Calibri"/><family val="2"/><scheme val="minor"/></font></fonts><fills count="2"><fill><patternFill patternType="none"/></fill><fill><patternFill patternType="gray125"/></fill></fills><borders count="1"><border><left/><right/><top/><bottom/><diagonal/></border></borders><cellStyleXfs count="1"><xf numFmtId="0" fontId="0" fillId="0" borderId="0"/></cellStyleXfs><cellXfs count="1"><xf numFmtId="0" fontId="0" fillId="0" borderId="0" xfId="0"/></cellXfs><cellStyles count="1"><cellStyle name="Normal" xfId="0" builtinId="0"/></cellStyles><dxfs count="0"/><tableStyles count="0" defaultTableStyle="TableStyleMedium9" defaultPivotStyle="PivotStyleMedium4"/></styleSheet>

==> anc/xl/theme/theme1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:theme xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" name="Office Theme"><a:themeElements><a:clrScheme name="Office"><a:dk1><a:sysClr val="windowText" lastClr="000000"/></a:dk1><a:lt1><a:sysClr val="window" lastClr="FFFFFF"/></a:lt1><a:dk2><a:srgbClr val="1F497D"/></a:dk2><a:lt2><a:srgbClr val="EEECE1"/></a:lt2><a:accent1><a:srgbClr val="4F81BD"/></a:accent1><a:accent2><a:srgbClr val="C0504D"/></a:accent2><a:accent3><a:srgbClr val="9BBB59"/></a:accent3><a:accent4><a:srgbClr val="8064A2"/></a:accent4><a:accent5><a:srgbClr val="4BACC6"/></a:accent5><a:accent6><a:srgbClr val="F79646"/></a:accent6><a:hlink><a:srgbClr val="0000FF"/></a:hlink><a:folHlink><a:srgbClr val="800080"/></a:folHlink></a:clrScheme><a:fontScheme name="Office"><a:majorFont><a:latin typeface="Cambria"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="ＭＳ Ｐゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="宋体"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Times New Roman"/><a:font script="Hebr" typeface="Times New Roman"/><a:font script="Thai" typeface="Tahoma"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="MoolBoran"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Times New Roman"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:majorFont><a:minorFont><a:latin typeface="Calibri"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="ＭＳ Ｐゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="宋体"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Arial"/><a:font script="Hebr" typeface="Arial"/><a:font script="Thai" typeface="Tahoma"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="DaunPenh"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Arial"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:minorFont></a:fontScheme><a:fmtScheme name="Office"><a:fillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="50000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="35000"><a:schemeClr val="phClr"><a:tint val="37000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:tint val="15000"/><a:satMod val="350000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="16200000" scaled="1"/></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="100000"/><a:shade val="100000"/><a:satMod val="130000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:tint val="50000"/><a:shade val="100000"/><a:satMod val="350000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="16200000" scaled="0"/></a:gradFill></a:fillStyleLst><a:lnStyleLst><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"><a:shade val="95000"/><a:satMod val="105000"/></a:schemeClr></a:solidFill><a:prstDash val="solid"/></a:ln><a:ln w="25400" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/></a:ln><a:ln w="38100" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/></a:ln></a:lnStyleLst><a:effectStyleLst><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="20000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="38000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="23000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="35000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="40000" dist="23000" dir="5400000" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="35000"/></a:srgbClr></a:outerShdw></a:effectLst><a:scene3d><a:camera prst="orthographicFront"><a:rot lat="0" lon="0" rev="0"/></a:camera><a:lightRig rig="threePt" dir="t"><a:rot lat="0" lon="0" rev="1200000"/></a:lightRig></a:scene3d><a:sp3d><a:bevelT w="63500" h="25400"/></a:sp3d></a:effectStyle></a:effectStyleLst><a:bgFillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="40000"/><a:satMod val="350000"/></a:schemeClr></a:gs><a:gs pos="40000"><a:schemeClr val="phClr"><a:tint val="45000"/><a:shade val="99000"/><a:satMod val="350000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="20000"/><a:satMod val="255000"/></a:schemeClr></a:gs></a:gsLst><a:path path="circle"><a:fillToRect l="50000" t="-80000" r="50000" b="180000"/></a:path></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="80000"/><a:satMod val="300000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="30000"/><a:satMod val="200000"/></a:schemeClr></a:gs></a:gsLst><a:path path="circle"><a:fillToRect l="50000" t="50000" r="50000" b="50000"/></a:path></a:gradFill></a:bgFillStyleLst></a:fmtScheme></a:themeElements><a:objectDefaults><a:spDef><a:spPr/><a:bodyPr/><a:lstStyle/><a:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="3"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="2"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></a:style></a:spDef><a:lnDef><a:spPr/><a:bodyPr/><a:lstStyle/><a:style><a:lnRef idx="2"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="1"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></a:style></a:lnDef></a:objectDefaults><a:extraClrSchemeLst/></a:theme>

==> anc/xl/workbook.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<workbook xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships"><fileVersion appName="xl" lastEdited="5" lowestEdited="5" rupBuild="20225"/><workbookPr showInkAnnotation="0" hidePivotFieldList="1" autoCompressPictures="0"/><bookViews><workbookView xWindow="0" yWindow="0" windowWidth="25600" windowHeight="16060" tabRatio="500" activeTab="1"/></bookViews><sheets><sheet name="GenesWithDirectHitsToPlomin" sheetId="1" r:id="rId1"/><sheet name="TopHitsFromPlominGenes" sheetId="2" r:id="rId2"/></sheets><calcPr calcId="140000" concurrentCalc="0"/><extLst><ext uri="{7523E5D3-25F3-A5E0-1632-64F254C22452}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:ArchID Flags="2"/></ext></extLst></workbook>

==> anc/xl/worksheets/_rels/sheet1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0030054" TargetMode="External"/><Relationship Id="rId20" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0007155" TargetMode="External"/><Relationship Id="rId21" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0007268" TargetMode="External"/><Relationship Id="rId22" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0010629" TargetMode="External"/><Relationship Id="rId23" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0051172" TargetMode="External"/><Relationship Id="rId24" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0030001" TargetMode="External"/><Relationship Id="rId25" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0045211" TargetMode="External"/><Relationship Id="rId26" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0019226" TargetMode="External"/><Relationship Id="rId27" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0050808" TargetMode="External"/><Relationship Id="rId28" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0050769" TargetMode="External"/><Relationship Id="rId29" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0030902" TargetMode="External"/><Relationship Id="rId30" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0014069" TargetMode="External"/><Relationship Id="rId31" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0003708" TargetMode="External"/><Relationship Id="rId32" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0030900" TargetMode="External"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0030182" TargetMode="External"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0007409" TargetMode="External"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0048666" TargetMode="External"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0048667" TargetMode="External"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0048812" TargetMode="External"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0000122" TargetMode="External"/><Relationship Id="rId16" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0003712" TargetMode="External"/><Relationship Id="rId17" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0031175" TargetMode="External"/><Relationship Id="rId18" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.uniprot.org/keywords/?query=mental%20retardation" TargetMode="External"/><Relationship Id="rId19" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0007411" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0045202" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0030528" TargetMode="External"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0051252" TargetMode="External"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0045944" TargetMode="External"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0006355" TargetMode="External"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0051173" TargetMode="External"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0007267" TargetMode="External"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://www.ebi.ac.uk/QuickGO/GTerm?id=GO:0000904" TargetMode="External"/></Relationships>

==> anc/xl/worksheets/_rels/sheet2.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId46" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=814970" TargetMode="External"/><Relationship Id="rId20" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=826016" TargetMode="External"/><Relationship Id="rId21" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774521" TargetMode="External"/><Relationship Id="rId22" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818244" TargetMode="External"/><Relationship Id="rId23" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791998" TargetMode="External"/><Relationship Id="rId24" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818297" TargetMode="External"/><Relationship Id="rId25" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=787686" TargetMode="External"/><Relationship Id="rId26" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=809384" TargetMode="External"/><Relationship Id="rId27" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=785288" TargetMode="External"/><Relationship Id="rId28" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=786108" TargetMode="External"/><Relationship Id="rId29" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=776315" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791573" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782301" TargetMode="External"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797410" TargetMode="External"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824784" TargetMode="External"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=809217" TargetMode="External"/><Relationship Id="rId30" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774180" TargetMode="External"/><Relationship Id="rId31" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=778938" TargetMode="External"/><Relationship Id="rId32" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=803021" TargetMode="External"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=806867" TargetMode="External"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810642" TargetMode="External"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788291" TargetMode="External"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810858" TargetMode="External"/><Relationship Id="rId33" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=817186" TargetMode="External"/><Relationship Id="rId34" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=783129" TargetMode="External"/><Relationship Id="rId35" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=820737" TargetMode="External"/><Relationship Id="rId36" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=785382" TargetMode="External"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=800018" TargetMode="External"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=775740" TargetMode="External"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=801888" TargetMode="External"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797369" TargetMode="External"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=817627" TargetMode="External"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824141" TargetMode="External"/><Relationship Id="rId16" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823157" TargetMode="External"/><Relationship Id="rId17" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791110" TargetMode="External"/><Relationship Id="rId18" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782964" TargetMode="External"/><Relationship Id="rId19" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823142" TargetMode="External"/><Relationship Id="rId37" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823768" TargetMode="External"/><Relationship Id="rId38" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774030" TargetMode="External"/><Relationship Id="rId39" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811117" TargetMode="External"/><Relationship Id="rId40" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=801007" TargetMode="External"/><Relationship Id="rId41" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=777134" TargetMode="External"/><Relationship Id="rId42" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=781067" TargetMode="External"/><Relationship Id="rId43" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=786028" TargetMode="External"/><Relationship Id="rId44" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=787025" TargetMode="External"/><Relationship Id="rId45" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=803164" TargetMode="External"/></Relationships>

==> anc/xl/worksheets/_rels/sheet3.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810858" TargetMode="External"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=783012" TargetMode="External"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797369" TargetMode="External"/><Relationship Id="rId16" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=817627" TargetMode="External"/><Relationship Id="rId17" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=815419" TargetMode="External"/><Relationship Id="rId18" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=807761" TargetMode="External"/><Relationship Id="rId19" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=787509" TargetMode="External"/><Relationship Id="rId50" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774030" TargetMode="External"/><Relationship Id="rId51" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=800157" TargetMode="External"/><Relationship Id="rId52" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=817898" TargetMode="External"/><Relationship Id="rId53" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774532" TargetMode="External"/><Relationship Id="rId54" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=801473" TargetMode="External"/><Relationship Id="rId55" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=807319" TargetMode="External"/><Relationship Id="rId56" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=794838" TargetMode="External"/><Relationship Id="rId57" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=822836" TargetMode="External"/><Relationship Id="rId40" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=804472" TargetMode="External"/><Relationship Id="rId41" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=799674" TargetMode="External"/><Relationship Id="rId42" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=775865" TargetMode="External"/><Relationship Id="rId43" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788233" TargetMode="External"/><Relationship Id="rId44" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=803021" TargetMode="External"/><Relationship Id="rId45" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=790395" TargetMode="External"/><Relationship Id="rId46" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=815981" TargetMode="External"/><Relationship Id="rId47" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=820737" TargetMode="External"/><Relationship Id="rId48" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=825252" TargetMode="External"/><Relationship Id="rId49" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=806658" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=796486" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=816853" TargetMode="External"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811853" TargetMode="External"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=772875" TargetMode="External"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782495" TargetMode="External"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=778340" TargetMode="External"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=808267" TargetMode="External"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824784" TargetMode="External"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=800427" TargetMode="External"/><Relationship Id="rId30" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=803057" TargetMode="External"/><Relationship Id="rId31" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=778750" TargetMode="External"/><Relationship Id="rId32" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797665" TargetMode="External"/><Relationship Id="rId33" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797736" TargetMode="External"/><Relationship Id="rId34" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=803907" TargetMode="External"/><Relationship Id="rId35" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=786108" TargetMode="External"/><Relationship Id="rId36" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=776315" TargetMode="External"/><Relationship Id="rId37" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774180" TargetMode="External"/><Relationship Id="rId38" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=775635" TargetMode="External"/><Relationship Id="rId39" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=792185" TargetMode="External"/><Relationship Id="rId20" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=785426" TargetMode="External"/><Relationship Id="rId21" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=816636" TargetMode="External"/><Relationship Id="rId22" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=795906" TargetMode="External"/><Relationship Id="rId23" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791110" TargetMode="External"/><Relationship Id="rId24" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774521" TargetMode="External"/><Relationship Id="rId25" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791998" TargetMode="External"/><Relationship Id="rId26" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818297" TargetMode="External"/><Relationship Id="rId27" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=787686" TargetMode="External"/><Relationship Id="rId28" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=813799" TargetMode="External"/><Relationship Id="rId29" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797987" TargetMode="External"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=809217" TargetMode="External"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810642" TargetMode="External"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811499" TargetMode="External"/></Relationships>

==> anc/xl/worksheets/_rels/sheet4.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId46" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=777134" TargetMode="External"/><Relationship Id="rId47" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=781067" TargetMode="External"/><Relationship Id="rId48" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=803164" TargetMode="External"/><Relationship Id="rId49" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=822836" TargetMode="External"/><Relationship Id="rId20" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782964" TargetMode="External"/><Relationship Id="rId21" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823142" TargetMode="External"/><Relationship Id="rId22" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=826016" TargetMode="External"/><Relationship Id="rId23" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818244" TargetMode="External"/><Relationship Id="rId24" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791998" TargetMode="External"/><Relationship Id="rId25" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818297" TargetMode="External"/><Relationship Id="rId26" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=809384" TargetMode="External"/><Relationship Id="rId27" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791794" TargetMode="External"/><Relationship Id="rId28" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810521" TargetMode="External"/><Relationship Id="rId29" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=826111" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791573" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=779713" TargetMode="External"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797410" TargetMode="External"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818916" TargetMode="External"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824784" TargetMode="External"/><Relationship Id="rId30" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=815867" TargetMode="External"/><Relationship Id="rId31" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782645" TargetMode="External"/><Relationship Id="rId32" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788987" TargetMode="External"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810548" TargetMode="External"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=800443" TargetMode="External"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=809217" TargetMode="External"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=795745" TargetMode="External"/><Relationship Id="rId33" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=776315" TargetMode="External"/><Relationship Id="rId34" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=826234" TargetMode="External"/><Relationship Id="rId35" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=792185" TargetMode="External"/><Relationship Id="rId36" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=804472" TargetMode="External"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=805804" TargetMode="External"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=775740" TargetMode="External"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=801888" TargetMode="External"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=797369" TargetMode="External"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=817627" TargetMode="External"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=785736" TargetMode="External"/><Relationship Id="rId16" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824141" TargetMode="External"/><Relationship Id="rId17" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=796514" TargetMode="External"/><Relationship Id="rId18" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823157" TargetMode="External"/><Relationship Id="rId19" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791110" TargetMode="External"/><Relationship Id="rId37" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=778938" TargetMode="External"/><Relationship Id="rId38" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824325" TargetMode="External"/><Relationship Id="rId39" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=792929" TargetMode="External"/><Relationship Id="rId40" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=783129" TargetMode="External"/><Relationship Id="rId41" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823768" TargetMode="External"/><Relationship Id="rId42" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=800077" TargetMode="External"/><Relationship Id="rId43" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774030" TargetMode="External"/><Relationship Id="rId44" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811117" TargetMode="External"/><Relationship Id="rId45" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=801007" TargetMode="External"/></Relationships>

==> anc/xl/worksheets/_rels/sheet5.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId20" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=801914" TargetMode="External"/><Relationship Id="rId21" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=785736" TargetMode="External"/><Relationship Id="rId22" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=807761" TargetMode="External"/><Relationship Id="rId23" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=776785" TargetMode="External"/><Relationship Id="rId24" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=817499" TargetMode="External"/><Relationship Id="rId25" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=796083" TargetMode="External"/><Relationship Id="rId26" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=808871" TargetMode="External"/><Relationship Id="rId27" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811812" TargetMode="External"/><Relationship Id="rId28" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=815867" TargetMode="External"/><Relationship Id="rId29" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788987" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788582" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=815968" TargetMode="External"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824242" TargetMode="External"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=783523" TargetMode="External"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811853" TargetMode="External"/><Relationship Id="rId30" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=785288" TargetMode="External"/><Relationship Id="rId31" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=811175" TargetMode="External"/><Relationship Id="rId32" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=786108" TargetMode="External"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824390" TargetMode="External"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782301" TargetMode="External"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=791005" TargetMode="External"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=779898" TargetMode="External"/><Relationship Id="rId33" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=794232" TargetMode="External"/><Relationship Id="rId34" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774180" TargetMode="External"/><Relationship Id="rId35" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774436" TargetMode="External"/><Relationship Id="rId36" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=775635" TargetMode="External"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=807156" TargetMode="External"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=772875" TargetMode="External"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=807906" TargetMode="External"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=776313" TargetMode="External"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=805868" TargetMode="External"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810642" TargetMode="External"/><Relationship Id="rId16" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788291" TargetMode="External"/><Relationship Id="rId17" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=823934" TargetMode="External"/><Relationship Id="rId18" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=775740" TargetMode="External"/><Relationship Id="rId19" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=816194" TargetMode="External"/><Relationship Id="rId37" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=796350" TargetMode="External"/><Relationship Id="rId38" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=772267" TargetMode="External"/><Relationship Id="rId39" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818035" TargetMode="External"/><Relationship Id="rId40" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=825252" TargetMode="External"/><Relationship Id="rId41" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=786412" TargetMode="External"/><Relationship Id="rId42" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=772249" TargetMode="External"/><Relationship Id="rId43" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=825951" TargetMode="External"/><Relationship Id="rId44" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=786456" TargetMode="External"/><Relationship Id="rId45" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=814970" TargetMode="External"/></Relationships>

==> anc/xl/worksheets/_rels/sheet6.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=827129" TargetMode="External"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=824308" TargetMode="External"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=795393" TargetMode="External"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=810891" TargetMode="External"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=796538" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=825118" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=782301" TargetMode="External"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=788686" TargetMode="External"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=777086" TargetMode="External"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=808472" TargetMode="External"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=774934" TargetMode="External"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=826359" TargetMode="External"/><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=818297" TargetMode="External"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=807457" TargetMode="External"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="http://david.abcc.ncifcrf.gov/geneReportFull.jsp?rowids=821433" TargetMode="External"/></Relationships>

==> anc/xl/worksheets/sheet1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1:A933"/><sheetViews><sheetView showRuler="0" workbookViewId="0"><selection activeCell="C37" sqref="C37"/></sheetView></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><sheetData><row r="1" spans="1:1"><c r="A1" t="s"><v>0</v></c></row><row r="2" spans="1:1"><c r="A2"><v>5521</v></c></row><row r="3" spans="1:1"><c r="A3"><v>4208</v></c></row><row r="4" spans="1:1"><c r="A4"><v>2201</v></c></row><row r="5" spans="1:1"><c r="A5"><v>2676</v></c></row><row r="6" spans="1:1"><c r="A6"><v>6793</v></c></row><row r="7" spans="1:1"><c r="A7"><v>1036</v></c></row><row r="8" spans="1:1"><c r="A8"><v>10184</v></c></row><row r="9" spans="1:1"><c r="A9"><v>9037</v></c></row><row r="10" spans="1:1"><c r="A10"><v>23305</v></c></row><row r="11" spans="1:1"><c r="A11"><v>10723</v></c></row><row r="12" spans="1:1"><c r="A12"><v>10949</v></c></row><row r="13" spans="1:1"><c r="A13"><v>64902</v></c></row><row r="14" spans="1:1"><c r="A14"><v>166979</v></c></row><row r="15" spans="1:1"><c r="A15"><v>91975</v></c></row><row r="16" spans="1:1"><c r="A16"><v>64374</v></c></row><row r="17" spans="1:1"><c r="A17"><v>23635</v></c></row><row r="18" spans="1:1"><c r="A18"><v>8507</v></c></row><row r="19" spans="1:1"><c r="A19"><v>1946</v></c></row><row r="20" spans="1:1"><c r="A20"><v>1843</v></c></row><row r="21" spans="1:1"><c r="A21"><v>51663</v></c></row><row r="22" spans="1:1"><c r="A22"><v>167127</v></c></row><row r="23" spans="1:1"><c r="A23"><v>1879</v></c></row><row r="24" spans="1:1"><c r="A24"><v>4869</v></c></row><row r="25" spans="1:1"><c r="A25"><v>57451</v></c></row><row r="26" spans="1:1"><c r="A26"><v>3340</v></c></row><row r="27" spans="1:1"><c r="A27"><v>23194</v></c></row><row r="28" spans="1:1"><c r="A28"><v>9782</v></c></row><row r="29" spans="1:1"><c r="A29"><v>5921</v></c></row><row r="30" spans="1:1"><c r="A30"><v>9627</v></c></row><row r="31" spans="1:1"><c r="A31"><v>9522</v></c></row><row r="32" spans="1:1"><c r="A32"><v>10299</v></c></row><row r="33" spans="1:1"><c r="A33"><v>10814</v></c></row><row r="34" spans="1:1"><c r="A34"><v>55322</v></c></row><row r="35" spans="1:1"><c r="A35"><v>56101</v></c></row><row r="36" spans="1:1"><c r="A36"><v>1495</v></c></row><row r="37" spans="1:1"><c r="A37"><v>1456</v></c></row><row r="38" spans="1:1"><c r="A38"><v>2264</v></c></row><row r="39" spans="1:1"><c r="A39"><v>153222</v></c></row><row r="40" spans="1:1"><c r="A40"><v>7025</v></c></row><row r="41" spans="1:1"><c r="A41"><v>821</v></c></row><row r="42" spans="1:1"><c r="A42"><v>22987</v></c></row><row r="43" spans="1:1"><c r="A43"><v>2554</v></c></row><row r="44" spans="1:1"><c r="A44"><v>3673</v></c></row><row r="45" spans="1:1"><c r="A45"><v>4131</v></c></row><row r="46" spans="1:1"><c r="A46"><v>4149</v></c></row><row r="47" spans="1:1"><c r="A47"><v>7080</v></c></row><row r="48" spans="1:1"><c r="A48"><v>84932</v></c></row><row r="49" spans="1:1"><c r="A49"><v>10419</v></c></row><row r="50" spans="1:1"><c r="A50"><v>317761</v></c></row><row r="51" spans="1:1"><c r="A51"><v>1215</v></c></row><row r="52" spans="1:1"><c r="A52"><v>9870</v></c></row><row r="53" spans="1:1"><c r="A53"><v>283578</v></c></row><row r="54" spans="1:1"><c r="A54"><v>84502</v></c></row><row r="55" spans="1:1"><c r="A55"><v>57447</v></c></row><row r="56" spans="1:1"><c r="A56"><v>23357</v></c></row><row r="57" spans="1:1"><c r="A57"><v>5721</v></c></row><row r="58" spans="1:1"><c r="A58"><v>57452</v></c></row><row r="59" spans="1:1"><c r="A59"><v>80224</v></c></row><row r="60" spans="1:1"><c r="A60"><v>2530</v></c></row><row r="61" spans="1:1"><c r="A61"><v>51077</v></c></row><row r="62" spans="1:1"><c r="A62"><v>23351</v></c></row><row r="63" spans="1:1"><c r="A63"><v>122786</v></c></row><row r="64" spans="1:1"><c r="A64"><v>4776</v></c></row><row r="65" spans="1:1"><c r="A65"><v>84545</v></c></row><row r="66" spans="1:1"><c r="A66"><v>2834</v></c></row><row r="67" spans="1:1"><c r="A67"><v>143241</v></c></row><row r="68" spans="1:1"><c r="A68"><v>55760</v></c></row><row r="69" spans="1:1"><c r="A69"><v>288</v></c></row><row r="70" spans="1:1"><c r="A70"><v>84883</v></c></row><row r="71" spans="1:1"><c r="A71"><v>29119</v></c></row><row r="72" spans="1:1"><c r="A72"><v>30819</v></c></row><row r="73" spans="1:1"><c r="A73"><v>84858</v></c></row><row r="74" spans="1:1"><c r="A74"><v>8861</v></c></row><row r="75" spans="1:1"><c r="A75"><v>9644</v></c></row><row r="76" spans="1:1"><c r="A76"><v>7073</v></c></row><row r="77" spans="1:1"><c r="A77"><v>59</v></c></row><row r="78" spans="1:1"><c r="A78"><v>387640</v></c></row><row r="79" spans="1:1"><c r="A79"><v>283078</v></c></row><row r="80" spans="1:1"><c r="A80"><v>81621</v></c></row><row r="81" spans="1:1"><c r="A81"><v>8872</v></c></row><row r="82" spans="1:1"><c r="A82"><v>5209</v></c></row><row r="83" spans="1:1"><c r="A83"><v>5209</v></c></row><row r="84" spans="1:1"><c r="A84"><v>5209</v></c></row><row r="85" spans="1:1"><c r="A85"><v>79176</v></c></row><row r="86" spans="1:1"><c r="A86"><v>4601</v></c></row><row r="87" spans="1:1"><c r="A87"><v>23522</v></c></row><row r="88" spans="1:1"><c r="A88"><v>1791</v></c></row><row r="89" spans="1:1"><c r="A89"><v>6935</v></c></row><row r="90" spans="1:1"><c r="A90"><v>10133</v></c></row><row r="91" spans="1:1"><c r="A91"><v>5076</v></c></row><row r="92" spans="1:1"><c r="A92"><v>54541</v></c></row><row r="93" spans="1:1"><c r="A93"><v>79896</v></c></row><row r="94" spans="1:1"><c r="A94"><v>10156</v></c></row><row r="95" spans="1:1"><c r="A95"><v>1021</v></c></row><row r="96" spans="1:1"><c r="A96"><v>273</v></c></row><row r="97" spans="1:1"><c r="A97"><v>155054</v></c></row><row r="98" spans="1:1"><c r="A98"><v>43</v></c></row><row r="99" spans="1:1"><c r="A99"><v>9805</v></c></row><row r="100" spans="1:1"><c r="A100"><v>136051</v></c></row><row r="101" spans="1:1"><c r="A101"><v>3206</v></c></row><row r="102" spans="1:1"><c r="A102"><v>1395</v></c></row><row r="103" spans="1:1"><c r="A103"><v>54892</v></c></row><row r="104" spans="1:1"><c r="A104"><v>1687</v></c></row><row r="105" spans="1:1"><c r="A105"><v>54504</v></c></row><row r="106" spans="1:1"><c r="A106"><v>3199</v></c></row><row r="107" spans="1:1"><c r="A107"><v>25948</v></c></row><row r="108" spans="1:1"><c r="A108"><v>349136</v></c></row><row r="109" spans="1:1"><c r="A109"><v>9715</v></c></row><row r="110" spans="1:1"><c r="A110"><v>9715</v></c></row><row r="111" spans="1:1"><c r="A111"><v>3181</v></c></row><row r="112" spans="1:1"><c r="A112"><v>5575</v></c></row><row r="113" spans="1:1"><c r="A113"><v>5575</v></c></row><row r="114" spans="1:1"><c r="A114"><v>375607</v></c></row><row r="115" spans="1:1"><c r="A115"><v>2861</v></c></row><row r="116" spans="1:1"><c r="A116"><v>285888</v></c></row><row r="117" spans="1:1"><c r="A117"><v>7434</v></c></row><row r="118" spans="1:1"><c r="A118"><v>7791</v></c></row><row r="119" spans="1:1"><c r="A119"><v>3268</v></c></row><row r="120" spans="1:1"><c r="A120"><v>2617</v></c></row><row r="121" spans="1:1"><c r="A121"><v>136332</v></c></row><row r="122" spans="1:1"><c r="A122"><v>2128</v></c></row><row r="123" spans="1:1"><c r="A123"><v>5118</v></c></row><row r="124" spans="1:1"><c r="A124"><v>3696</v></c></row><row r="125" spans="1:1"><c r="A125"><v>23072</v></c></row><row r="126" spans="1:1"><c r="A126"><v>64753</v></c></row><row r="127" spans="1:1"><c r="A127"><v>55904</v></c></row><row r="128" spans="1:1"><c r="A128"><v>222256</v></c></row><row r="129" spans="1:1"><c r="A129"><v>93979</v></c></row><row r="130" spans="1:1"><c r="A130"><v>114049</v></c></row><row r="131" spans="1:1"><c r="A131"><v>55607</v></c></row><row r="132" spans="1:1"><c r="A132"><v>80820</v></c></row><row r="133" spans="1:1"><c r="A133"><v>3751</v></c></row><row r="134" spans="1:1"><c r="A134"><v>3751</v></c></row><row r="135" spans="1:1"><c r="A135"><v>116988</v></c></row><row r="136" spans="1:1"><c r="A136"><v>25802</v></c></row><row r="137" spans="1:1"><c r="A137"><v>51440</v></c></row><row r="138" spans="1:1"><c r="A138"><v>10625</v></c></row><row r="139" spans="1:1"><c r="A139"><v>23318</v></c></row><row r="140" spans="1:1"><c r="A140"><v>252995</v></c></row><row r="141" spans="1:1"><c r="A141"><v>51107</v></c></row><row r="142" spans="1:1"><c r="A142"><v>462</v></c></row><row r="143" spans="1:1"><c r="A143"><v>462</v></c></row><row r="144" spans="1:1"><c r="A144"><v>25912</v></c></row><row r="145" spans="1:1"><c r="A145"><v>1382</v></c></row><row r="146" spans="1:1"><c r="A146"><v>23126</v></c></row><row r="147" spans="1:1"><c r="A147"><v>7062</v></c></row><row r="148" spans="1:1"><c r="A148"><v>7062</v></c></row><row r="149" spans="1:1"><c r="A149"><v>85414</v></c></row><row r="150" spans="1:1"><c r="A150"><v>5824</v></c></row><row r="151" spans="1:1"><c r="A151"><v>25874</v></c></row><row r="152" spans="1:1"><c r="A152"><v>1600</v></c></row><row r="153" spans="1:1"><c r="A153"><v>1600</v></c></row><row r="154" spans="1:1"><c r="A154"><v>832</v></c></row><row r="155" spans="1:1"><c r="A155"><v>23612</v></c></row><row r="156" spans="1:1"><c r="A156"><v>55740</v></c></row><row r="157" spans="1:1"><c r="A157"><v>204962</v></c></row><row r="158" spans="1:1"><c r="A158"><v>5784</v></c></row><row r="159" spans="1:1"><c r="A159"><v>3738</v></c></row><row r="160" spans="1:1"><c r="A160"><v>1441</v></c></row><row r="161" spans="1:1"><c r="A161"><v>6464</v></c></row><row r="162" spans="1:1"><c r="A162"><v>6464</v></c></row><row r="163" spans="1:1"><c r="A163"><v>127833</v></c></row><row r="164" spans="1:1"><c r="A164"><v>3645</v></c></row><row r="165" spans="1:1"><c r="A165"><v>910</v></c></row><row r="166" spans="1:1"><c r="A166"><v>254428</v></c></row><row r="167" spans="1:1"><c r="A167"><v>65094</v></c></row><row r="168" spans="1:1"><c r="A168"><v>339512</v></c></row><row r="169" spans="1:1"><c r="A169"><v>5724</v></c></row><row r="170" spans="1:1"><c r="A170"><v>64853</v></c></row><row r="171" spans="1:1"><c r="A171"><v>3192</v></c></row><row r="172" spans="1:1"><c r="A172"><v>8565</v></c></row><row r="173" spans="1:1"><c r="A173"><v>54499</v></c></row><row r="174" spans="1:1"><c r="A174"><v>5909</v></c></row><row r="175" spans="1:1"><c r="A175"><v>80267</v></c></row><row r="176" spans="1:1"><c r="A176"><v>2629</v></c></row><row r="177" spans="1:1"><c r="A177"><v>5202</v></c></row><row r="178" spans="1:1"><c r="A178"><v>148281</v></c></row><row r="179" spans="1:1"><c r="A179"><v>148281</v></c></row><row r="180" spans="1:1"><c r="A180"><v>2787</v></c></row><row r="181" spans="1:1"><c r="A181"><v>10500</v></c></row><row r="182" spans="1:1"><c r="A182"><v>9181</v></c></row><row r="183" spans="1:1"><c r="A183"><v>84265</v></c></row><row r="184" spans="1:1"><c r="A184"><v>57863</v></c></row><row r="185" spans="1:1"><c r="A185"><v>4774</v></c></row><row r="186" spans="1:1"><c r="A186"><v>10401</v></c></row><row r="187" spans="1:1"><c r="A187"><v>10657</v></c></row><row r="188" spans="1:1"><c r="A188"><v>6003</v></c></row><row r="189" spans="1:1"><c r="A189"><v>219293</v></c></row><row r="190" spans="1:1"><c r="A190"><v>4000</v></c></row><row r="191" spans="1:1"><c r="A191"><v>5792</v></c></row><row r="192" spans="1:1"><c r="A192"><v>23038</v></c></row><row r="193" spans="1:1"><c r="A193"><v>55182</v></c></row><row r="194" spans="1:1"><c r="A194"><v>126823</v></c></row><row r="195" spans="1:1"><c r="A195"><v>51043</v></c></row><row r="196" spans="1:1"><c r="A196"><v>79140</v></c></row><row r="197" spans="1:1"><c r="A197"><v>2035</v></c></row><row r="198" spans="1:1"><c r="A198"><v>26092</v></c></row><row r="199" spans="1:1"><c r="A199"><v>23385</v></c></row><row r="200" spans="1:1"><c r="A200"><v>6847</v></c></row><row r="201" spans="1:1"><c r="A201"><v>23207</v></c></row><row r="202" spans="1:1"><c r="A202"><v>5629</v></c></row><row r="203" spans="1:1"><c r="A203"><v>5629</v></c></row><row r="204" spans="1:1"><c r="A204"><v>55119</v></c></row><row r="205" spans="1:1"><c r="A205"><v>55119</v></c></row><row r="206" spans="1:1"><c r="A206"><v>89796</v></c></row><row r="207" spans="1:1"><c r="A207"><v>55144</v></c></row><row r="208" spans="1:1"><c r="A208"><v>4881</v></c></row><row r="209" spans="1:1"><c r="A209"><v>4881</v></c></row><row r="210" spans="1:1"><c r="A210"><v>4681</v></c></row><row r="211" spans="1:1"><c r="A211"><v>5396</v></c></row><row r="212" spans="1:1"><c r="A212"><v>5737</v></c></row><row r="213" spans="1:1"><c r="A213"><v>467</v></c></row><row r="214" spans="1:1"><c r="A214"><v>5525</v></c></row><row r="215" spans="1:1"><c r="A215"><v>148753</v></c></row><row r="216" spans="1:1"><c r="A216"><v>54823</v></c></row><row r="217" spans="1:1"><c r="A217"><v>54873</v></c></row><row r="218" spans="1:1"><c r="A218"><v>23499</v></c></row><row r="219" spans="1:1"><c r="A219"><v>23499</v></c></row><row r="220" spans="1:1"><c r="A220"><v>57540</v></c></row><row r="221" spans="1:1"><c r="A221"><v>64766</v></c></row><row r="222" spans="1:1"><c r="A222"><v>57823</v></c></row><row r="223" spans="1:1"><c r="A223"><v>5567</v></c></row><row r="224" spans="1:1"><c r="A224"><v>83593</v></c></row><row r="225" spans="1:1"><c r="A225"><v>55116</v></c></row><row r="226" spans="1:1"><c r="A226"><v>3776</v></c></row><row r="227" spans="1:1"><c r="A227"><v>6646</v></c></row><row r="228" spans="1:1"><c r="A228"><v>54741</v></c></row><row r="229" spans="1:1"><c r="A229"><v>3208</v></c></row><row r="230" spans="1:1"><c r="A230"><v>5142</v></c></row><row r="231" spans="1:1"><c r="A231"><v>27252</v></c></row><row r="232" spans="1:1"><c r="A232"><v>22829</v></c></row><row r="233" spans="1:1"><c r="A233"><v>5655</v></c></row><row r="234" spans="1:1"><c r="A234"><v>3816</v></c></row><row r="235" spans="1:1"><c r="A235"><v>79763</v></c></row><row r="236" spans="1:1"><c r="A236"><v>284348</v></c></row><row r="237" spans="1:1"><c r="A237"><v>2067</v></c></row><row r="238" spans="1:1"><c r="A238"><v>4909</v></c></row><row r="239" spans="1:1"><c r="A239"><v>54531</v></c></row><row r="240" spans="1:1"><c r="A240"><v>63934</v></c></row><row r="241" spans="1:1"><c r="A241"><v>3589</v></c></row><row r="242" spans="1:1"><c r="A242"><v>27151</v></c></row><row r="243" spans="1:1"><c r="A243"><v>7593</v></c></row><row r="244" spans="1:1"><c r="A244"><v>284358</v></c></row><row r="245" spans="1:1"><c r="A245"><v>57572</v></c></row><row r="246" spans="1:1"><c r="A246"><v>57616</v></c></row><row r="247" spans="1:1"><c r="A247"><v>6543</v></c></row><row r="248" spans="1:1"><c r="A248"><v>8463</v></c></row><row r="249" spans="1:1"><c r="A249"><v>554235</v></c></row><row r="250" spans="1:1"><c r="A250"><v>3978</v></c></row><row r="251" spans="1:1"><c r="A251"><v>23211</v></c></row><row r="252" spans="1:1"><c r="A252"><v>147912</v></c></row><row r="253" spans="1:1"><c r="A253"><v>5802</v></c></row><row r="254" spans="1:1"><c r="A254"><v>9454</v></c></row><row r="255" spans="1:1"><c r="A255"><v>148170</v></c></row><row r="256" spans="1:1"><c r="A256"><v>56917</v></c></row><row r="257" spans="1:1"><c r="A257"><v>6455</v></c></row><row r="258" spans="1:1"><c r="A258"><v>125965</v></c></row><row r="259" spans="1:1"><c r="A259"><v>84518</v></c></row><row r="260" spans="1:1"><c r="A260"><v>3748</v></c></row><row r="261" spans="1:1"><c r="A261"><v>2077</v></c></row><row r="262" spans="1:1"><c r="A262"><v>2077</v></c></row><row r="263" spans="1:1"><c r="A263"><v>65982</v></c></row><row r="264" spans="1:1"><c r="A264"><v>770</v></c></row><row r="265" spans="1:1"><c r="A265"><v>126119</v></c></row><row r="266" spans="1:1"><c r="A266"><v>57030</v></c></row><row r="267" spans="1:1"><c r="A267"><v>10998</v></c></row><row r="268" spans="1:1"><c r="A268"><v>51548</v></c></row><row r="269" spans="1:1"><c r="A269"><v>2109</v></c></row><row r="270" spans="1:1"><c r="A270"><v>25999</v></c></row><row r="271" spans="1:1"><c r="A271"><v>166</v></c></row><row r="272" spans="1:1"><c r="A272"><v>58491</v></c></row><row r="273" spans="1:1"><c r="A273"><v>60680</v></c></row><row r="274" spans="1:1"><c r="A274"><v>3276</v></c></row><row r="275" spans="1:1"><c r="A275"><v>92799</v></c></row><row r="276" spans="1:1"><c r="A276"><v>1954</v></c></row><row r="277" spans="1:1"><c r="A277"><v>4784</v></c></row><row r="278" spans="1:1"><c r="A278"><v>558</v></c></row><row r="279" spans="1:1"><c r="A279"><v>54795</v></c></row><row r="280" spans="1:1"><c r="A280"><v>10055</v></c></row><row r="281" spans="1:1"><c r="A281"><v>79735</v></c></row><row r="282" spans="1:1"><c r="A282"><v>79147</v></c></row><row r="283" spans="1:1"><c r="A283"><v>7087</v></c></row><row r="284" spans="1:1"><c r="A284"><v>56961</v></c></row><row r="285" spans="1:1"><c r="A285"><v>57787</v></c></row><row r="286" spans="1:1"><c r="A286"><v>126410</v></c></row><row r="287" spans="1:1"><c r="A287"><v>342909</v></c></row><row r="288" spans="1:1"><c r="A288"><v>57655</v></c></row><row r="289" spans="1:1"><c r="A289"><v>57655</v></c></row><row r="290" spans="1:1"><c r="A290"><v>2354</v></c></row><row r="291" spans="1:1"><c r="A291"><v>25789</v></c></row><row r="292" spans="1:1"><c r="A292"><v>53635</v></c></row><row r="293" spans="1:1"><c r="A293"><v>64763</v></c></row><row r="294" spans="1:1"><c r="A294"><v>51129</v></c></row><row r="295" spans="1:1"><c r="A295"><v>6183</v></c></row><row r="296" spans="1:1"><c r="A296"><v>6415</v></c></row><row r="297" spans="1:1"><c r="A297"><v>8425</v></c></row><row r="298" spans="1:1"><c r="A298"><v>8425</v></c></row><row r="299" spans="1:1"><c r="A299"><v>92609</v></c></row><row r="300" spans="1:1"><c r="A300"><v>3780</v></c></row><row r="301" spans="1:1"><c r="A301"><v>29924</v></c></row><row r="302" spans="1:1"><c r="A302"><v>53827</v></c></row><row r="303" spans="1:1"><c r="A303"><v>6625</v></c></row><row r="304" spans="1:1"><c r="A304"><v>3817</v></c></row><row r="305" spans="1:1"><c r="A305"><v>10148</v></c></row><row r="306" spans="1:1"><c r="A306"><v>56848</v></c></row><row r="307" spans="1:1"><c r="A307"><v>6760</v></c></row><row r="308" spans="1:1"><c r="A308"><v>9352</v></c></row><row r="309" spans="1:1"><c r="A309"><v>2627</v></c></row><row r="310" spans="1:1"><c r="A310"><v>23327</v></c></row><row r="311" spans="1:1"><c r="A311"><v>147495</v></c></row><row r="312" spans="1:1"><c r="A312"><v>147339</v></c></row><row r="313" spans="1:1"><c r="A313"><v>10982</v></c></row><row r="314" spans="1:1"><c r="A314"><v>28316</v></c></row><row r="315" spans="1:1"><c r="A315"><v>9736</v></c></row><row r="316" spans="1:1"><c r="A316"><v>23671</v></c></row><row r="317" spans="1:1"><c r="A317"><v>55137</v></c></row><row r="318" spans="1:1"><c r="A318"><v>83607</v></c></row><row r="319" spans="1:1"><c r="A319"><v>9378</v></c></row><row r="320" spans="1:1"><c r="A320"><v>7514</v></c></row><row r="321" spans="1:1"><c r="A321"><v>3552</v></c></row><row r="322" spans="1:1"><c r="A322"><v>9874</v></c></row><row r="323" spans="1:1"><c r="A323"><v>55252</v></c></row><row r="324" spans="1:1"><c r="A324"><v>10316</v></c></row><row r="325" spans="1:1"><c r="A325"><v>80204</v></c></row><row r="326" spans="1:1"><c r="A326"><v>3553</v></c></row><row r="327" spans="1:1"><c r="A327"><v>80745</v></c></row><row r="328" spans="1:1"><c r="A328"><v>7781</v></c></row><row r="329" spans="1:1"><c r="A329"><v>23369</v></c></row><row r="330" spans="1:1"><c r="A330"><v>84759</v></c></row><row r="331" spans="1:1"><c r="A331"><v>84083</v></c></row><row r="332" spans="1:1"><c r="A332"><v>130132</v></c></row><row r="333" spans="1:1"><c r="A333"><v>55022</v></c></row><row r="334" spans="1:1"><c r="A334"><v>2673</v></c></row><row r="335" spans="1:1"><c r="A335"><v>5000</v></c></row><row r="336" spans="1:1"><c r="A336"><v>29789</v></c></row><row r="337" spans="1:1"><c r="A337"><v>84695</v></c></row><row r="338" spans="1:1"><c r="A338"><v>9839</v></c></row><row r="339" spans="1:1"><c r="A339"><v>57142</v></c></row><row r="340" spans="1:1"><c r="A340"><v>785</v></c></row><row r="341" spans="1:1"><c r="A341"><v>57835</v></c></row><row r="342" spans="1:1"><c r="A342"><v>25953</v></c></row><row r="343" spans="1:1"><c r="A343"><v>10461</v></c></row><row r="344" spans="1:1"><c r="A344"><v>8291</v></c></row><row r="345" spans="1:1"><c r="A345"><v>4190</v></c></row><row r="346" spans="1:1"><c r="A346"><v>10109</v></c></row><row r="347" spans="1:1"><c r="A347"><v>3635</v></c></row><row r="348" spans="1:1"><c r="A348"><v>4430</v></c></row><row r="349" spans="1:1"><c r="A349"><v>64427</v></c></row><row r="350" spans="1:1"><c r="A350"><v>79823</v></c></row><row r="351" spans="1:1"><c r="A351"><v>6160</v></c></row><row r="352" spans="1:1"><c r="A352"><v>55054</v></c></row><row r="353" spans="1:1"><c r="A353"><v>4613</v></c></row><row r="354" spans="1:1"><c r="A354"><v>54431</v></c></row><row r="355" spans="1:1"><c r="A355"><v>3777</v></c></row><row r="356" spans="1:1"><c r="A356"><v>1796</v></c></row><row r="357" spans="1:1"><c r="A357"><v>10716</v></c></row><row r="358" spans="1:1"><c r="A358"><v>9689</v></c></row><row r="359" spans="1:1"><c r="A359"><v>5013</v></c></row><row r="360" spans="1:1"><c r="A360"><v>8502</v></c></row><row r="361" spans="1:1"><c r="A361"><v>64708</v></c></row><row r="362" spans="1:1"><c r="A362"><v>2571</v></c></row><row r="363" spans="1:1"><c r="A363"><v>6711</v></c></row><row r="364" spans="1:1"><c r="A364"><v>51454</v></c></row><row r="365" spans="1:1"><c r="A365"><v>3015</v></c></row><row r="366" spans="1:1"><c r="A366"><v>3660</v></c></row><row r="367" spans="1:1"><c r="A367"><v>9079</v></c></row><row r="368" spans="1:1"><c r="A368"><v>285533</v></c></row><row r="369" spans="1:1"><c r="A369"><v>2557</v></c></row><row r="370" spans="1:1"><c r="A370"><v>57117</v></c></row><row r="371" spans="1:1"><c r="A371"><v>80333</v></c></row><row r="372" spans="1:1"><c r="A372"><v>5530</v></c></row><row r="373" spans="1:1"><c r="A373"><v>84448</v></c></row><row r="374" spans="1:1"><c r="A374"><v>5308</v></c></row><row r="375" spans="1:1"><c r="A375"><v>386617</v></c></row><row r="376" spans="1:1"><c r="A376"><v>51176</v></c></row><row r="377" spans="1:1"><c r="A377"><v>51176</v></c></row><row r="378" spans="1:1"><c r="A378"><v>1400</v></c></row><row r="379" spans="1:1"><c r="A379"><v>254251</v></c></row><row r="380" spans="1:1"><c r="A380"><v>54798</v></c></row><row r="381" spans="1:1"><c r="A381"><v>8633</v></c></row><row r="382" spans="1:1"><c r="A382"><v>9364</v></c></row><row r="383" spans="1:1"><c r="A383"><v>2555</v></c></row><row r="384" spans="1:1"><c r="A384"><v>93627</v></c></row><row r="385" spans="1:1"><c r="A385"><v>128</v></c></row><row r="386" spans="1:1"><c r="A386"><v>10815</v></c></row><row r="387" spans="1:1"><c r="A387"><v>83452</v></c></row><row r="388" spans="1:1"><c r="A388"><v>80157</v></c></row><row r="389" spans="1:1"><c r="A389"><v>27065</v></c></row><row r="390" spans="1:1"><c r="A390"><v>901</v></c></row><row r="391" spans="1:1"><c r="A391"><v>171024</v></c></row><row r="392" spans="1:1"><c r="A392"><v>9353</v></c></row><row r="393" spans="1:1"><c r="A393"><v>23173</v></c></row><row r="394" spans="1:1"><c r="A394"><v>80144</v></c></row><row r="395" spans="1:1"><c r="A395"><v>4299</v></c></row><row r="396" spans="1:1"><c r="A396"><v>401145</v></c></row><row r="397" spans="1:1"><c r="A397"><v>2250</v></c></row><row r="398" spans="1:1"><c r="A398"><v>5458</v></c></row><row r="399" spans="1:1"><c r="A399"><v>2560</v></c></row><row r="400" spans="1:1"><c r="A400"><v>132720</v></c></row><row r="401" spans="1:1"><c r="A401"><v>56978</v></c></row><row r="402" spans="1:1"><c r="A402"><v>23142</v></c></row><row r="403" spans="1:1"><c r="A403"><v>23142</v></c></row><row r="404" spans="1:1"><c r="A404"><v>64151</v></c></row><row r="405" spans="1:1"><c r="A405"><v>3516</v></c></row><row r="406" spans="1:1"><c r="A406"><v>3516</v></c></row><row r="407" spans="1:1"><c r="A407"><v>7227</v></c></row><row r="408" spans="1:1"><c r="A408"><v>9796</v></c></row><row r="409" spans="1:1"><c r="A409"><v>64089</v></c></row><row r="410" spans="1:1"><c r="A410"><v>9420</v></c></row><row r="411" spans="1:1"><c r="A411"><v>5179</v></c></row><row r="412" spans="1:1"><c r="A412"><v>28957</v></c></row><row r="413" spans="1:1"><c r="A413"><v>79698</v></c></row><row r="414" spans="1:1"><c r="A414"><v>55806</v></c></row><row r="415" spans="1:1"><c r="A415"><v>55806</v></c></row><row r="416" spans="1:1"><c r="A416"><v>51582</v></c></row><row r="417" spans="1:1"><c r="A417"><v>157638</v></c></row><row r="418" spans="1:1"><c r="A418"><v>26986</v></c></row><row r="419" spans="1:1"><c r="A419"><v>29967</v></c></row><row r="420" spans="1:1"><c r="A420"><v>340419</v></c></row><row r="421" spans="1:1"><c r="A421"><v>1960</v></c></row><row r="422" spans="1:1"><c r="A422"><v>63978</v></c></row><row r="423" spans="1:1"><c r="A423"><v>862</v></c></row><row r="424" spans="1:1"><c r="A424"><v>157657</v></c></row><row r="425" spans="1:1"><c r="A425"><v>4747</v></c></row><row r="426" spans="1:1"><c r="A426"><v>10499</v></c></row><row r="427" spans="1:1"><c r="A427"><v>9046</v></c></row><row r="428" spans="1:1"><c r="A428"><v>7381</v></c></row><row r="429" spans="1:1"><c r="A429"><v>427</v></c></row><row r="430" spans="1:1"><c r="A430"><v>427</v></c></row><row r="431" spans="1:1"><c r="A431"><v>64478</v></c></row><row r="432" spans="1:1"><c r="A432"><v>83696</v></c></row><row r="433" spans="1:1"><c r="A433"><v>54793</v></c></row><row r="434" spans="1:1"><c r="A434"><v>54793</v></c></row><row r="435" spans="1:1"><c r="A435"><v>1846</v></c></row><row r="436" spans="1:1"><c r="A436"><v>8667</v></c></row><row r="437" spans="1:1"><c r="A437"><v>55790</v></c></row><row r="438" spans="1:1"><c r="A438"><v>377677</v></c></row><row r="439" spans="1:1"><c r="A439"><v>4609</v></c></row><row r="440" spans="1:1"><c r="A440"><v>4609</v></c></row><row r="441" spans="1:1"><c r="A441"><v>541565</v></c></row><row r="442" spans="1:1"><c r="A442"><v>541565</v></c></row><row r="443" spans="1:1"><c r="A443"><v>54704</v></c></row><row r="444" spans="1:1"><c r="A444"><v>8601</v></c></row><row r="445" spans="1:1"><c r="A445"><v>54845</v></c></row><row r="446" spans="1:1"><c r="A446"><v>10221</v></c></row><row r="447" spans="1:1"><c r="A447"><v>64236</v></c></row><row r="448" spans="1:1"><c r="A448"><v>137492</v></c></row><row r="449" spans="1:1"><c r="A449"><v>1808</v></c></row><row r="450" spans="1:1"><c r="A450"><v>4715</v></c></row><row r="451" spans="1:1"><c r="A451"><v>56260</v></c></row><row r="452" spans="1:1"><c r="A452"><v>526</v></c></row><row r="453" spans="1:1"><c r="A453"><v>79776</v></c></row><row r="454" spans="1:1"><c r="A454"><v>79776</v></c></row><row r="455" spans="1:1"><c r="A455"><v>23414</v></c></row><row r="456" spans="1:1"><c r="A456"><v>23414</v></c></row><row r="457" spans="1:1"><c r="A457"><v>351</v></c></row><row r="458" spans="1:1"><c r="A458"><v>351</v></c></row><row r="459" spans="1:1"><c r="A459"><v>3689</v></c></row><row r="460" spans="1:1"><c r="A460"><v>94104</v></c></row><row r="461" spans="1:1"><c r="A461"><v>3772</v></c></row><row r="462" spans="1:1"><c r="A462"><v>4599</v></c></row><row r="463" spans="1:1"><c r="A463"><v>1291</v></c></row><row r="464" spans="1:1"><c r="A464"><v>2114</v></c></row><row r="465" spans="1:1"><c r="A465"><v>150084</v></c></row><row r="466" spans="1:1"><c r="A466"><v>25807</v></c></row><row r="467" spans="1:1"><c r="A467"><v>7263</v></c></row><row r="468" spans="1:1"><c r="A468"><v>11200</v></c></row><row r="469" spans="1:1"><c r="A469"><v>10633</v></c></row><row r="470" spans="1:1"><c r="A470"><v>6753</v></c></row><row r="471" spans="1:1"><c r="A471"><v>23654</v></c></row><row r="472" spans="1:1"><c r="A472"><v>6525</v></c></row><row r="473" spans="1:1"><c r="A473"><v>6525</v></c></row><row r="474" spans="1:1"><c r="A474"><v>4744</v></c></row><row r="475" spans="1:1"><c r="A475"><v>2547</v></c></row><row r="476" spans="1:1"><c r="A476"><v>51512</v></c></row><row r="477" spans="1:1"><c r="A477"><v>415116</v></c></row><row r="478" spans="1:1"><c r="A478"><v>1045</v></c></row><row r="479" spans="1:1"><c r="A479"><v>3146</v></c></row><row r="480" spans="1:1"><c r="A480"><v>728215</v></c></row><row r="481" spans="1:1"><c r="A481"><v>728215</v></c></row><row r="482" spans="1:1"><c r="A482"><v>55068</v></c></row><row r="483" spans="1:1"><c r="A483"><v>22821</v></c></row><row r="484" spans="1:1"><c r="A484"><v>79774</v></c></row><row r="485" spans="1:1"><c r="A485"><v>3621</v></c></row><row r="486" spans="1:1"><c r="A486"><v>115825</v></c></row><row r="487" spans="1:1"><c r="A487"><v>479</v></c></row><row r="488" spans="1:1"><c r="A488"><v>64145</v></c></row><row r="489" spans="1:1"><c r="A489"><v>26137</v></c></row><row r="490" spans="1:1"><c r="A490"><v>26137</v></c></row><row r="491" spans="1:1"><c r="A491"><v>26137</v></c></row><row r="492" spans="1:1"><c r="A492"><v>54437</v></c></row><row r="493" spans="1:1"><c r="A493"><v>11235</v></c></row><row r="494" spans="1:1"><c r="A494"><v>51560</v></c></row><row r="495" spans="1:1"><c r="A495"><v>51560</v></c></row><row r="496" spans="1:1"><c r="A496"><v>6474</v></c></row><row r="497" spans="1:1"><c r="A497"><v>64147</v></c></row><row r="498" spans="1:1"><c r="A498"><v>165829</v></c></row><row r="499" spans="1:1"><c r="A499"><v>9223</v></c></row><row r="500" spans="1:1"><c r="A500"><v>9686</v></c></row><row r="501" spans="1:1"><c r="A501"><v>9117</v></c></row><row r="502" spans="1:1"><c r="A502"><v>27086</v></c></row><row r="503" spans="1:1"><c r="A503"><v>8971</v></c></row><row r="504" spans="1:1"><c r="A504"><v>4241</v></c></row><row r="505" spans="1:1"><c r="A505"><v>51555</v></c></row><row r="506" spans="1:1"><c r="A506"><v>23150</v></c></row><row r="507" spans="1:1"><c r="A507"><v>1739</v></c></row><row r="508" spans="1:1"><c r="A508"><v>5504</v></c></row><row r="509" spans="1:1"><c r="A509"><v>22865</v></c></row><row r="510" spans="1:1"><c r="A510"><v>7474</v></c></row><row r="511" spans="1:1"><c r="A511"><v>7474</v></c></row><row r="512" spans="1:1"><c r="A512"><v>491</v></c></row><row r="513" spans="1:1"><c r="A513"><v>91653</v></c></row><row r="514" spans="1:1"><c r="A514"><v>6498</v></c></row><row r="515" spans="1:1"><c r="A515"><v>5437</v></c></row><row r="516" spans="1:1"><c r="A516"><v>7200</v></c></row><row r="517" spans="1:1"><c r="A517"><v>23016</v></c></row><row r="518" spans="1:1"><c r="A518"><v>131096</v></c></row><row r="519" spans="1:1"><c r="A519"><v>2912</v></c></row><row r="520" spans="1:1"><c r="A520"><v>5028</v></c></row><row r="521" spans="1:1"><c r="A521"><v>28976</v></c></row><row r="522" spans="1:1"><c r="A522"><v>10752</v></c></row><row r="523" spans="1:1"><c r="A523"><v>92106</v></c></row><row r="524" spans="1:1"><c r="A524"><v>1295</v></c></row><row r="525" spans="1:1"><c r="A525"><v>6138</v></c></row><row r="526" spans="1:1"><c r="A526"><v>7324</v></c></row><row r="527" spans="1:1"><c r="A527"><v>64084</v></c></row><row r="528" spans="1:1"><c r="A528"><v>27032</v></c></row><row r="529" spans="1:1"><c r="A529"><v>22871</v></c></row><row r="530" spans="1:1"><c r="A530"><v>3269</v></c></row><row r="531" spans="1:1"><c r="A531"><v>79026</v></c></row><row r="532" spans="1:1"><c r="A532"><v>6749</v></c></row><row r="533" spans="1:1"><c r="A533"><v>833</v></c></row><row r="534" spans="1:1"><c r="A534"><v>7481</v></c></row><row r="535" spans="1:1"><c r="A535"><v>55553</v></c></row><row r="536" spans="1:1"><c r="A536"><v>746</v></c></row><row r="537" spans="1:1"><c r="A537"><v>744</v></c></row><row r="538" spans="1:1"><c r="A538"><v>56980</v></c></row><row r="539" spans="1:1"><c r="A539"><v>9246</v></c></row><row r="540" spans="1:1"><c r="A540"><v>10235</v></c></row><row r="541" spans="1:1"><c r="A541"><v>84441</v></c></row><row r="542" spans="1:1"><c r="A542"><v>3481</v></c></row><row r="543" spans="1:1"><c r="A543"><v>3481</v></c></row><row r="544" spans="1:1"><c r="A544"><v>256364</v></c></row><row r="545" spans="1:1"><c r="A545"><v>11095</v></c></row><row r="546" spans="1:1"><c r="A546"><v>116985</v></c></row><row r="547" spans="1:1"><c r="A547"><v>10938</v></c></row><row r="548" spans="1:1"><c r="A548"><v>9158</v></c></row><row r="549" spans="1:1"><c r="A549"><v>1642</v></c></row><row r="550" spans="1:1"><c r="A550"><v>9379</v></c></row><row r="551" spans="1:1"><c r="A551"><v>4978</v></c></row><row r="552" spans="1:1"><c r="A552"><v>4978</v></c></row><row r="553" spans="1:1"><c r="A553"><v>401</v></c></row><row r="554" spans="1:1"><c r="A554"><v>4162</v></c></row><row r="555" spans="1:1"><c r="A555"><v>51317</v></c></row><row r="556" spans="1:1"><c r="A556"><v>80789</v></c></row><row r="557" spans="1:1"><c r="A557"><v>113130</v></c></row><row r="558" spans="1:1"><c r="A558"><v>5138</v></c></row><row r="559" spans="1:1"><c r="A559"><v>25884</v></c></row><row r="560" spans="1:1"><c r="A560"><v>7465</v></c></row><row r="561" spans="1:1"><c r="A561"><v>55531</v></c></row><row r="562" spans="1:1"><c r="A562"><v>4684</v></c></row><row r="563" spans="1:1"><c r="A563"><v>3611</v></c></row><row r="564" spans="1:1"><c r="A564"><v>11007</v></c></row><row r="565" spans="1:1"><c r="A565"><v>55216</v></c></row><row r="566" spans="1:1"><c r="A566"><v>7405</v></c></row><row r="567" spans="1:1"><c r="A567"><v>25987</v></c></row><row r="568" spans="1:1"><c r="A568"><v>257160</v></c></row><row r="569" spans="1:1"><c r="A569"><v>7762</v></c></row><row r="570" spans="1:1"><c r="A570"><v>79899</v></c></row><row r="571" spans="1:1"><c r="A571"><v>114609</v></c></row><row r="572" spans="1:1"><c r="A572"><v>79829</v></c></row><row r="573" spans="1:1"><c r="A573"><v>887</v></c></row><row r="574" spans="1:1"><c r="A574"><v>797</v></c></row><row r="575" spans="1:1"><c r="A575"><v>26515</v></c></row><row r="576" spans="1:1"><c r="A576"><v>246330</v></c></row><row r="577" spans="1:1"><c r="A577"><v>6150</v></c></row><row r="578" spans="1:1"><c r="A578"><v>79073</v></c></row><row r="579" spans="1:1"><c r="A579"><v>4654</v></c></row><row r="580" spans="1:1"><c r="A580"><v>89849</v></c></row><row r="581" spans="1:1"><c r="A581"><v>266743</v></c></row><row r="582" spans="1:1"><c r="A582"><v>472</v></c></row><row r="583" spans="1:1"><c r="A583"><v>120114</v></c></row><row r="584" spans="1:1"><c r="A584"><v>120114</v></c></row><row r="585" spans="1:1"><c r="A585"><v>399947</v></c></row><row r="586" spans="1:1"><c r="A586"><v>64776</v></c></row><row r="587" spans="1:1"><c r="A587"><v>1262</v></c></row><row r="588" spans="1:1"><c r="A588"><v>406</v></c></row><row r="589" spans="1:1"><c r="A589"><v>8525</v></c></row><row r="590" spans="1:1"><c r="A590"><v>57410</v></c></row><row r="591" spans="1:1"><c r="A591"><v>24145</v></c></row><row r="592" spans="1:1"><c r="A592"><v>8448</v></c></row><row r="593" spans="1:1"><c r="A593"><v>6236</v></c></row><row r="594" spans="1:1"><c r="A594"><v>368</v></c></row><row r="595" spans="1:1"><c r="A595"><v>7752</v></c></row><row r="596" spans="1:1"><c r="A596"><v>23589</v></c></row><row r="597" spans="1:1"><c r="A597"><v>5310</v></c></row><row r="598" spans="1:1"><c r="A598"><v>79801</v></c></row><row r="599" spans="1:1"><c r="A599"><v>2903</v></c></row><row r="600" spans="1:1"><c r="A600"><v>29123</v></c></row><row r="601" spans="1:1"><c r="A601"><v>51704</v></c></row><row r="602" spans="1:1"><c r="A602"><v>55313</v></c></row><row r="603" spans="1:1"><c r="A603"><v>1009</v></c></row><row r="604" spans="1:1"><c r="A604"><v>23417</v></c></row><row r="605" spans="1:1"><c r="A605"><v>57146</v></c></row><row r="606" spans="1:1"><c r="A606"><v>22879</v></c></row><row r="607" spans="1:1"><c r="A607"><v>5579</v></c></row><row r="608" spans="1:1"><c r="A608"><v>5579</v></c></row><row r="609" spans="1:1"><c r="A609"><v>9344</v></c></row><row r="610" spans="1:1"><c r="A610"><v>54620</v></c></row><row r="611" spans="1:1"><c r="A611"><v>10847</v></c></row><row r="612" spans="1:1"><c r="A612"><v>2775</v></c></row><row r="613" spans="1:1"><c r="A613"><v>57017</v></c></row><row r="614" spans="1:1"><c r="A614"><v>23659</v></c></row><row r="615" spans="1:1"><c r="A615"><v>57496</v></c></row><row r="616" spans="1:1"><c r="A616"><v>79903</v></c></row><row r="617" spans="1:1"><c r="A617"><v>54715</v></c></row><row r="618" spans="1:1"><c r="A618"><v>54715</v></c></row><row r="619" spans="1:1"><c r="A619"><v>9951</v></c></row><row r="620" spans="1:1"><c r="A620"><v>79190</v></c></row><row r="621" spans="1:1"><c r="A621"><v>23491</v></c></row><row r="622" spans="1:1"><c r="A622"><v>2203</v></c></row><row r="623" spans="1:1"><c r="A623"><v>971</v></c></row><row r="624" spans="1:1"><c r="A624"><v>6834</v></c></row><row r="625" spans="1:1"><c r="A625"><v>5991</v></c></row><row r="626" spans="1:1"><c r="A626"><v>23245</v></c></row><row r="627" spans="1:1"><c r="A627"><v>50808</v></c></row><row r="628" spans="1:1"><c r="A628"><v>203</v></c></row><row r="629" spans="1:1"><c r="A629"><v>64420</v></c></row><row r="630" spans="1:1"><c r="A630"><v>55833</v></c></row><row r="631" spans="1:1"><c r="A631"><v>26468</v></c></row><row r="632" spans="1:1"><c r="A632"><v>26468</v></c></row><row r="633" spans="1:1"><c r="A633"><v>7088</v></c></row><row r="634" spans="1:1"><c r="A634"><v>25792</v></c></row><row r="635" spans="1:1"><c r="A635"><v>6595</v></c></row><row r="636" spans="1:1"><c r="A636"><v>9355</v></c></row><row r="637" spans="1:1"><c r="A637"><v>414318</v></c></row><row r="638" spans="1:1"><c r="A638"><v>7436</v></c></row><row r="639" spans="1:1"><c r="A639"><v>4915</v></c></row><row r="640" spans="1:1"><c r="A640"><v>83440</v></c></row><row r="641" spans="1:1"><c r="A641"><v>64864</v></c></row><row r="642" spans="1:1"><c r="A642"><v>64220</v></c></row><row r="643" spans="1:1"><c r="A643"><v>146057</v></c></row><row r="644" spans="1:1"><c r="A644"><v>10681</v></c></row><row r="645" spans="1:1"><c r="A645"><v>7158</v></c></row><row r="646" spans="1:1"><c r="A646"><v>11245</v></c></row><row r="647" spans="1:1"><c r="A647"><v>4916</v></c></row><row r="648" spans="1:1"><c r="A648"><v>4916</v></c></row><row r="649" spans="1:1"><c r="A649"><v>25963</v></c></row><row r="650" spans="1:1"><c r="A650"><v>400451</v></c></row><row r="651" spans="1:1"><c r="A651"><v>2200</v></c></row><row r="652" spans="1:1"><c r="A652"><v>8554</v></c></row><row r="653" spans="1:1"><c r="A653"><v>54839</v></c></row><row r="654" spans="1:1"><c r="A654"><v>23191</v></c></row><row r="655" spans="1:1"><c r="A655"><v>56986</v></c></row><row r="656" spans="1:1"><c r="A656"><v>1854</v></c></row><row r="657" spans="1:1"><c r="A657"><v>567</v></c></row><row r="658" spans="1:1"><c r="A658"><v>51762</v></c></row><row r="659" spans="1:1"><c r="A659"><v>25820</v></c></row><row r="660" spans="1:1"><c r="A660"><v>176</v></c></row><row r="661" spans="1:1"><c r="A661"><v>80301</v></c></row><row r="662" spans="1:1"><c r="A662"><v>53905</v></c></row><row r="663" spans="1:1"><c r="A663"><v>55898</v></c></row><row r="664" spans="1:1"><c r="A664"><v>192683</v></c></row><row r="665" spans="1:1"><c r="A665"><v>7026</v></c></row><row r="666" spans="1:1"><c r="A666"><v>1831</v></c></row><row r="667" spans="1:1"><c r="A667"><v>94121</v></c></row><row r="668" spans="1:1"><c r="A668"><v>4007</v></c></row><row r="669" spans="1:1"><c r="A669"><v>3421</v></c></row><row r="670" spans="1:1"><c r="A670"><v>4168</v></c></row><row r="671" spans="1:1"><c r="A671"><v>23157</v></c></row><row r="672" spans="1:1"><c r="A672"><v>23157</v></c></row><row r="673" spans="1:1"><c r="A673"><v>57502</v></c></row><row r="674" spans="1:1"><c r="A674"><v>57502</v></c></row><row r="675" spans="1:1"><c r="A675"><v>57502</v></c></row><row r="676" spans="1:1"><c r="A676"><v>65267</v></c></row><row r="677" spans="1:1"><c r="A677"><v>389840</v></c></row><row r="678" spans="1:1"><c r="A678"><v>55906</v></c></row><row r="679" spans="1:1"><c r="A679"><v>4435</v></c></row><row r="680" spans="1:1"><c r="A680"><v>9949</v></c></row><row r="681" spans="1:1"><c r="A681"><v>2258</v></c></row><row r="682" spans="1:1"><c r="A682"><v>546</v></c></row><row r="683" spans="1:1"><c r="A683"><v>54880</v></c></row><row r="684" spans="1:1"><c r="A684"><v>7224</v></c></row><row r="685" spans="1:1"><c r="A685"><v>7224</v></c></row><row r="686" spans="1:1"><c r="A686"><v>3028</v></c></row><row r="687" spans="1:1"><c r="A687"><v>7592</v></c></row><row r="688" spans="1:1"><c r="A688"><v>5277</v></c></row><row r="689" spans="1:1"><c r="A689"><v>9459</v></c></row><row r="690" spans="1:1"><c r="A690"><v>4693</v></c></row><row r="691" spans="1:1"><c r="A691"><v>3897</v></c></row><row r="692" spans="1:1"><c r="A692"><v>4841</v></c></row><row r="693" spans="1:1"><c r="A693"><v>4841</v></c></row><row r="694" spans="1:1"><c r="A694"><v>9016</v></c></row><row r="695" spans="1:1"><c r="A695"><v>51309</v></c></row><row r="696" spans="1:1"><c r="A696"><v>1654</v></c></row><row r="697" spans="1:1"><c r="A697"><v>64061</v></c></row><row r="698" spans="1:1"><c r="A698"><v>9968</v></c></row><row r="699" spans="1:1"><c r="A699"><v>84295</v></c></row><row r="700" spans="1:1"><c r="A700"><v>1821</v></c></row><row r="701" spans="1:1"><c r="A701"><v>170685</v></c></row><row r="702" spans="1:1"><c r="A702"><v>645974</v></c></row><row r="703" spans="1:1"><c r="A703"><v>1741</v></c></row><row r="704" spans="1:1"><c r="A704"><v>2892</v></c></row><row r="705" spans="1:1"><c r="A705"><v>10046</v></c></row><row r="706" spans="1:1"><c r="A706"><v>6322</v></c></row><row r="707" spans="1:1"><c r="A707"><v>63035</v></c></row><row r="708" spans="1:1"><c r="A708"><v>140886</v></c></row><row r="709" spans="1:1"><c r="A709"><v>5365</v></c></row><row r="710" spans="1:1"><c r="A710"><v>27242</v></c></row><row r="711" spans="1:1"><c r="A711"><v>1303</v></c></row><row r="712" spans="1:1"><c r="A712"><v>23564</v></c></row><row r="713" spans="1:1"><c r="A713"><v>3097</v></c></row><row r="714" spans="1:1"><c r="A714"><v>2550</v></c></row><row r="715" spans="1:1"><c r="A715"><v>51596</v></c></row><row r="716" spans="1:1"><c r="A716"><v>65989</v></c></row><row r="717" spans="1:1"><c r="A717"><v>26002</v></c></row><row r="718" spans="1:1"><c r="A718"><v>5089</v></c></row><row r="719" spans="1:1"><c r="A719"><v>57699</v></c></row><row r="720" spans="1:1"><c r="A720"><v>2794</v></c></row><row r="721" spans="1:1"><c r="A721"><v>64928</v></c></row><row r="722" spans="1:1"><c r="A722"><v>896</v></c></row><row r="723" spans="1:1"><c r="A723"><v>6885</v></c></row><row r="724" spans="1:1"><c r="A724"><v>2822</v></c></row><row r="725" spans="1:1"><c r="A725"><v>2914</v></c></row><row r="726" spans="1:1"><c r="A726"><v>51299</v></c></row><row r="727" spans="1:1"><c r="A727"><v>3113</v></c></row><row r="728" spans="1:1"><c r="A728"><v>667</v></c></row><row r="729" spans="1:1"><c r="A729"><v>28514</v></c></row><row r="730" spans="1:1"><c r="A730"><v>221322</v></c></row><row r="731" spans="1:1"><c r="A731"><v>1268</v></c></row><row r="732" spans="1:1"><c r="A732"><v>7430</v></c></row><row r="733" spans="1:1"><c r="A733"><v>58528</v></c></row><row r="734" spans="1:1"><c r="A734"><v>202559</v></c></row><row r="735" spans="1:1"><c r="A735"><v>170954</v></c></row><row r="736" spans="1:1"><c r="A736"><v>57621</v></c></row><row r="737" spans="1:1"><c r="A737"><v>51473</v></c></row><row r="738" spans="1:1"><c r="A738"><v>7020</v></c></row><row r="739" spans="1:1"><c r="A739"><v>7020</v></c></row><row r="740" spans="1:1"><c r="A740"><v>6446</v></c></row><row r="741" spans="1:1"><c r="A741"><v>647024</v></c></row><row r="742" spans="1:1"><c r="A742"><v>23036</v></c></row><row r="743" spans="1:1"><c r="A743"><v>2898</v></c></row><row r="744" spans="1:1"><c r="A744"><v>2070</v></c></row><row r="745" spans="1:1"><c r="A745"><v>3833</v></c></row><row r="746" spans="1:1"><c r="A746"><v>23506</v></c></row><row r="747" spans="1:1"><c r="A747"><v>64094</v></c></row><row r="748" spans="1:1"><c r="A748"><v>28973</v></c></row><row r="749" spans="1:1"><c r="A749"><v>29964</v></c></row><row r="750" spans="1:1"><c r="A750"><v>8831</v></c></row><row r="751" spans="1:1"><c r="A751"><v>6239</v></c></row><row r="752" spans="1:1"><c r="A752"><v>6239</v></c></row><row r="753" spans="1:1"><c r="A753"><v>4988</v></c></row><row r="754" spans="1:1"><c r="A754"><v>221687</v></c></row><row r="755" spans="1:1"><c r="A755"><v>6015</v></c></row><row r="756" spans="1:1"><c r="A756"><v>7402</v></c></row><row r="757" spans="1:1"><c r="A757"><v>8353</v></c></row><row r="758" spans="1:1"><c r="A758"><v>7162</v></c></row><row r="759" spans="1:1"><c r="A759"><v>4795</v></c></row><row r="760" spans="1:1"><c r="A760"><v>3720</v></c></row><row r="761" spans="1:1"><c r="A761"><v>3122</v></c></row><row r="762" spans="1:1"><c r="A762"><v>221692</v></c></row><row r="763" spans="1:1"><c r="A763"><v>57211</v></c></row><row r="764" spans="1:1"><c r="A764"><v>577</v></c></row><row r="765" spans="1:1"><c r="A765"><v>245806</v></c></row><row r="766" spans="1:1"><c r="A766"><v>58527</v></c></row><row r="767" spans="1:1"><c r="A767"><v>27154</v></c></row><row r="768" spans="1:1"><c r="A768"><v>5754</v></c></row><row r="769" spans="1:1"><c r="A769"><v>345895</v></c></row><row r="770" spans="1:1"><c r="A770"><v>29940</v></c></row><row r="771" spans="1:1"><c r="A771"><v>134701</v></c></row><row r="772" spans="1:1"><c r="A772"><v>5753</v></c></row><row r="773" spans="1:1"><c r="A773"><v>3785</v></c></row><row r="774" spans="1:1"><c r="A774"><v>81572</v></c></row><row r="775" spans="1:1"><c r="A775"><v>5173</v></c></row><row r="776" spans="1:1"><c r="A776"><v>164284</v></c></row><row r="777" spans="1:1"><c r="A777"><v>57167</v></c></row><row r="778" spans="1:1"><c r="A778"><v>64849</v></c></row><row r="779" spans="1:1"><c r="A779"><v>64849</v></c></row><row r="780" spans="1:1"><c r="A780"><v>54976</v></c></row><row r="781" spans="1:1"><c r="A781"><v>4773</v></c></row><row r="782" spans="1:1"><c r="A782"><v>55612</v></c></row><row r="783" spans="1:1"><c r="A783"><v>140688</v></c></row><row r="784" spans="1:1"><c r="A784"><v>64405</v></c></row><row r="785" spans="1:1"><c r="A785"><v>6238</v></c></row><row r="786" spans="1:1"><c r="A786"><v>128853</v></c></row><row r="787" spans="1:1"><c r="A787"><v>50861</v></c></row><row r="788" spans="1:1"><c r="A788"><v>50861</v></c></row><row r="789" spans="1:1"><c r="A789"><v>11034</v></c></row><row r="790" spans="1:1"><c r="A790"><v>7022</v></c></row><row r="791" spans="1:1"><c r="A791"><v>23236</v></c></row><row r="792" spans="1:1"><c r="A792"><v>58490</v></c></row><row r="793" spans="1:1"><c r="A793"><v>1051</v></c></row><row r="794" spans="1:1"><c r="A794"><v>55902</v></c></row><row r="795" spans="1:1"><c r="A795"><v>400831</v></c></row><row r="796" spans="1:1"><c r="A796"><v>245938</v></c></row><row r="797" spans="1:1"><c r="A797"><v>80025</v></c></row><row r="798" spans="1:1"><c r="A798"><v>2778</v></c></row><row r="799" spans="1:1"><c r="A799"><v>57468</v></c></row><row r="800" spans="1:1"><c r="A800"><v>57468</v></c></row><row r="801" spans="1:1"><c r="A801"><v>140885</v></c></row><row r="802" spans="1:1"><c r="A802"><v>6928</v></c></row><row r="803" spans="1:1"><c r="A803"><v>23580</v></c></row><row r="804" spans="1:1"><c r="A804"><v>29</v></c></row><row r="805" spans="1:1"><c r="A805"><v>51763</v></c></row><row r="806" spans="1:1"><c r="A806"><v>9862</v></c></row><row r="807" spans="1:1"><c r="A807"><v>246</v></c></row><row r="808" spans="1:1"><c r="A808"><v>162333</v></c></row><row r="809" spans="1:1"><c r="A809"><v>3219</v></c></row><row r="810" spans="1:1"><c r="A810"><v>3218</v></c></row><row r="811" spans="1:1"><c r="A811"><v>2302</v></c></row><row r="812" spans="1:1"><c r="A812"><v>9969</v></c></row><row r="813" spans="1:1"><c r="A813"><v>5187</v></c></row><row r="814" spans="1:1"><c r="A814"><v>432</v></c></row><row r="815" spans="1:1"><c r="A815"><v>40</v></c></row><row r="816" spans="1:1"><c r="A816"><v>23131</v></c></row><row r="817" spans="1:1"><c r="A817"><v>5376</v></c></row><row r="818" spans="1:1"><c r="A818"><v>79990</v></c></row><row r="819" spans="1:1"><c r="A819"><v>83659</v></c></row><row r="820" spans="1:1"><c r="A820"><v>84940</v></c></row><row r="821" spans="1:1"><c r="A821"><v>1742</v></c></row><row r="822" spans="1:1"><c r="A822"><v>1534</v></c></row><row r="823" spans="1:1"><c r="A823"><v>23163</v></c></row><row r="824" spans="1:1"><c r="A824"><v>116236</v></c></row><row r="825" spans="1:1"><c r="A825"><v>124565</v></c></row><row r="826" spans="1:1"><c r="A826"><v>3215</v></c></row><row r="827" spans="1:1"><c r="A827"><v>284058</v></c></row><row r="828" spans="1:1"><c r="A828"><v>80725</v></c></row><row r="829" spans="1:1"><c r="A829"><v>10140</v></c></row><row r="830" spans="1:1"><c r="A830"><v>146713</v></c></row><row r="831" spans="1:1"><c r="A831"><v>23125</v></c></row><row r="832" spans="1:1"><c r="A832"><v>8834</v></c></row><row r="833" spans="1:1"><c r="A833"><v>116840</v></c></row><row r="834" spans="1:1"><c r="A834"><v>2256</v></c></row><row r="835" spans="1:1"><c r="A835"><v>29916</v></c></row><row r="836" spans="1:1"><c r="A836"><v>9527</v></c></row><row r="837" spans="1:1"><c r="A837"><v>284129</v></c></row><row r="838" spans="1:1"><c r="A838"><v>37</v></c></row><row r="839" spans="1:1"><c r="A839"><v>6517</v></c></row><row r="840" spans="1:1"><c r="A840"><v>162494</v></c></row><row r="841" spans="1:1"><c r="A841"><v>51096</v></c></row><row r="842" spans="1:1"><c r="A842"><v>140735</v></c></row><row r="843" spans="1:1"><c r="A843"><v>147179</v></c></row><row r="844" spans="1:1"><c r="A844"><v>339287</v></c></row><row r="845" spans="1:1"><c r="A845"><v>55890</v></c></row><row r="846" spans="1:1"><c r="A846"><v>224</v></c></row><row r="847" spans="1:1"><c r="A847"><v>124540</v></c></row><row r="848" spans="1:1"><c r="A848"><v>4804</v></c></row><row r="849" spans="1:1"><c r="A849"><v>10458</v></c></row><row r="850" spans="1:1"><c r="A850"><v>124626</v></c></row><row r="851" spans="1:1"><c r="A851"><v>124944</v></c></row><row r="852" spans="1:1"><c r="A852"><v>5914</v></c></row><row r="853" spans="1:1"><c r="A853"><v>482</v></c></row><row r="854" spans="1:1"><c r="A854"><v>55028</v></c></row><row r="855" spans="1:1"><c r="A855"><v>6490</v></c></row><row r="856" spans="1:1"><c r="A856"><v>8499</v></c></row><row r="857" spans="1:1"><c r="A857"><v>400073</v></c></row><row r="858" spans="1:1"><c r="A858"><v>51474</v></c></row><row r="859" spans="1:1"><c r="A859"><v>5502</v></c></row><row r="860" spans="1:1"><c r="A860"><v>25900</v></c></row><row r="861" spans="1:1"><c r="A861"><v>7786</v></c></row><row r="862" spans="1:1"><c r="A862"><v>25946</v></c></row><row r="863" spans="1:1"><c r="A863"><v>6910</v></c></row><row r="864" spans="1:1"><c r="A864"><v>4753</v></c></row><row r="865" spans="1:1"><c r="A865"><v>23306</v></c></row><row r="866" spans="1:1"><c r="A866"><v>89869</v></c></row><row r="867" spans="1:1"><c r="A867"><v>57458</v></c></row><row r="868" spans="1:1"><c r="A868"><v>10445</v></c></row><row r="869" spans="1:1"><c r="A869"><v>51134</v></c></row><row r="870" spans="1:1"><c r="A870"><v>57460</v></c></row><row r="871" spans="1:1"><c r="A871"><v>91012</v></c></row><row r="872" spans="1:1"><c r="A872"><v>3709</v></c></row><row r="873" spans="1:1"><c r="A873"><v>91010</v></c></row><row r="874" spans="1:1"><c r="A874"><v>80184</v></c></row><row r="875" spans="1:1"><c r="A875"><v>3679</v></c></row><row r="876" spans="1:1"><c r="A876"><v>3679</v></c></row><row r="877" spans="1:1"><c r="A877"><v>5916</v></c></row><row r="878" spans="1:1"><c r="A878"><v>55885</v></c></row><row r="879" spans="1:1"><c r="A879"><v>225</v></c></row><row r="880" spans="1:1"><c r="A880"><v>80824</v></c></row><row r="881" spans="1:1"><c r="A881"><v>6778</v></c></row><row r="882" spans="1:1"><c r="A882"><v>23017</v></c></row><row r="883" spans="1:1"><c r="A883"><v>120863</v></c></row><row r="884" spans="1:1"><c r="A884"><v>10566</v></c></row><row r="885" spans="1:1"><c r="A885"><v>338811</v></c></row><row r="886" spans="1:1"><c r="A886"><v>338811</v></c></row><row r="887" spans="1:1"><c r="A887"><v>6926</v></c></row><row r="888" spans="1:1"><c r="A888"><v>441631</v></c></row><row r="889" spans="1:1"><c r="A889"><v>3225</v></c></row><row r="890" spans="1:1"><c r="A890"><v>65012</v></c></row><row r="891" spans="1:1"><c r="A891"><v>6302</v></c></row><row r="892" spans="1:1"><c r="A892"><v>196527</v></c></row><row r="893" spans="1:1"><c r="A893"><v>654429</v></c></row><row r="894" spans="1:1"><c r="A894"><v>5213</v></c></row><row r="895" spans="1:1"><c r="A895"><v>57494</v></c></row><row r="896" spans="1:1"><c r="A896"><v>3224</v></c></row><row r="897" spans="1:1"><c r="A897"><v>8835</v></c></row><row r="898" spans="1:1"><c r="A898"><v>4908</v></c></row><row r="899" spans="1:1"><c r="A899"><v>4637</v></c></row><row r="900" spans="1:1"><c r="A900"><v>3855</v></c></row><row r="901" spans="1:1"><c r="A901"><v>784</v></c></row><row r="902" spans="1:1"><c r="A902"><v>784</v></c></row><row r="903" spans="1:1"><c r="A903"><v>784</v></c></row><row r="904" spans="1:1"><c r="A904"><v>8091</v></c></row><row r="905" spans="1:1"><c r="A905"><v>7184</v></c></row><row r="906" spans="1:1"><c r="A906"><v>3489</v></c></row><row r="907" spans="1:1"><c r="A907"><v>79962</v></c></row><row r="908" spans="1:1"><c r="A908"><v>2065</v></c></row><row r="909" spans="1:1"><c r="A909"><v>10536</v></c></row><row r="910" spans="1:1"><c r="A910"><v>10536</v></c></row><row r="911" spans="1:1"><c r="A911"><v>5992</v></c></row><row r="912" spans="1:1"><c r="A912"><v>1911</v></c></row><row r="913" spans="1:1"><c r="A913"><v>29953</v></c></row><row r="914" spans="1:1"><c r="A914"><v>121601</v></c></row><row r="915" spans="1:1"><c r="A915"><v>51026</v></c></row><row r="916" spans="1:1"><c r="A916"><v>26127</v></c></row><row r="917" spans="1:1"><c r="A917"><v>8445</v></c></row><row r="918" spans="1:1"><c r="A918"><v>91574</v></c></row><row r="919" spans="1:1"><c r="A919"><v>23344</v></c></row><row r="920" spans="1:1"><c r="A920"><v>114795</v></c></row><row r="921" spans="1:1"><c r="A921"><v>84530</v></c></row><row r="922" spans="1:1"><c r="A922"><v>4055</v></c></row><row r="923" spans="1:1"><c r="A923"><v>57103</v></c></row><row r="924" spans="1:1"><c r="A924"><v>9746</v></c></row><row r="925" spans="1:1"><c r="A925"><v>65244</v></c></row><row r="926" spans="1:1"><c r="A926"><v>3226</v></c></row><row r="927" spans="1:1"><c r="A927"><v>160335</v></c></row><row r="928" spans="1:1"><c r="A928"><v>64375</v></c></row><row r="929" spans="1:1"><c r="A929"><v>84318</v></c></row><row r="930" spans="1:1"><c r="A930"><v>25895</v></c></row><row r="931" spans="1:1"><c r="A931"><v>9971</v></c></row><row r="932" spans="1:1"><c r="A932"><v>387856</v></c></row><row r="933" spans="1:1"><c r="A933"><v>114785</v></c></row></sheetData><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>

==> anc/xl/worksheets/sheet2.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1:AF9"/><sheetViews><sheetView tabSelected="1" showRuler="0" workbookViewId="0"><selection activeCell="G18" sqref="G18"/></sheetView></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><sheetData><row r="1" spans="1:32"><c r="A1" t="s"><v>1</v></c><c r="B1"><v>0</v></c><c r="C1"><v>1</v></c><c r="D1"><v>2</v></c><c r="E1"><v>3</v></c><c r="F1"><v>4</v></c><c r="G1"><v>5</v></c><c r="H1"><v>6</v></c><c r="I1"><v>7</v></c><c r="J1"><v>8</v></c><c r="K1"><v>9</v></c><c r="L1"><v>10</v></c><c r="M1"><v>11</v></c><c r="N1"><v>12</v></c><c r="O1"><v>13</v></c><c r="P1"><v>14</v></c><c r="Q1"><v>15</v></c><c r="R1"><v>16</v></c><c r="S1"><v>17</v></c><c r="T1"><v>18</v></c><c r="U1"><v>19</v></c><c r="V1"><v>20</v></c><c r="W1"><v>21</v></c><c r="X1"><v>22</v></c><c r="Y1"><v>23</v></c><c r="Z1"><v>24</v></c><c r="AA1"><v>25</v></c><c r="AB1"><v>26</v></c><c r="AC1"><v>27</v></c><c r="AD1"><v>28</v></c><c r="AE1"><v>29</v></c><c r="AF1"><v>30</v></c></row><row r="2" spans="1:32"><c r="A2"><v>833</v></c><c r="B2"><v>833</v></c><c r="C2"><v>143279</v></c><c r="D2"><v>23164</v></c><c r="E2"><v>26229</v></c><c r="F2"><v>79838</v></c><c r="G2"><v>124935</v></c><c r="H2"><v>54850</v></c><c r="I2"><v>9580</v></c><c r="J2"><v>79009</v></c><c r="K2"><v>6522</v></c><c r="L2"><v>11025</v></c><c r="M2"><v>23640</v></c><c r="N2"><v>5879</v></c><c r="O2"><v>115703</v></c><c r="P2"><v>57139</v></c><c r="Q2"><v>55661</v></c><c r="R2"><v>2006</v></c><c r="S2"><v>54788</v></c><c r="T2"><v>5429</v></c><c r="U2"><v>54</v></c><c r="V2"><v>3276</v></c><c r="W2"><v>7402</v></c><c r="X2"><v>23133</v></c><c r="Y2"><v>63924</v></c><c r="Z2"><v>5096</v></c><c r="AA2"><v>2639</v></c><c r="AB2"><v>7297</v></c><c r="AC2"><v>27348</v></c><c r="AD2"><v>3373</v></c><c r="AE2"><v>89853</v></c><c r="AF2"><v>56912</v></c></row><row r="3" spans="1:32"><c r="A3"><v>6793</v></c><c r="B3"><v>25925</v></c><c r="C3"><v>6793</v></c><c r="D3"><v>54477</v></c><c r="E3"><v>7227</v></c><c r="F3"><v>1879</v></c><c r="G3"><v>114991</v></c><c r="H3"><v>26090</v></c><c r="I3"><v>56256</v></c><c r="J3"><v>2263</v></c><c r="K3"><v>7111</v></c><c r="L3"><v>6934</v></c><c r="M3"><v>414149</v></c><c r="N3"><v>91369</v></c><c r="O3"><v>6100</v></c><c r="P3"><v>26054</v></c><c r="Q3"><v>6925</v></c><c r="R3"><v>54540</v></c><c r="S3"><v>4905</v></c><c r="T3"><v>9882</v></c><c r="U3"><v>5063</v></c><c r="V3"><v>8725</v></c><c r="W3"><v>9683</v></c><c r="X3"><v>284611</v></c><c r="Y3"><v>1112</v></c><c r="Z3"><v>7227</v></c><c r="AA3"><v>79864</v></c><c r="AB3"><v>375611</v></c><c r="AC3"><v>23300</v></c><c r="AD3"><v>473</v></c><c r="AE3"><v>6744</v></c><c r="AF3"><v>2262</v></c></row><row r="4" spans="1:32"><c r="A4"><v>7025</v></c><c r="B4"><v>64089</v></c><c r="C4"><v>7025</v></c><c r="D4"><v>94104</v></c><c r="E4"><v>55531</v></c><c r="F4"><v>7224</v></c><c r="G4"><v>6474</v></c><c r="H4"><v>26137</v></c><c r="I4"><v>9079</v></c><c r="J4"><v>7224</v></c><c r="K4"><v>57835</v></c><c r="L4"><v>80789</v></c><c r="M4"><v>132720</v></c><c r="N4"><v>1291</v></c><c r="O4"><v>54715</v></c><c r="P4"><v>80333</v></c><c r="Q4"><v>126123</v></c><c r="R4"><v>126823</v></c><c r="S4"><v>5396</v></c><c r="T4"><v>2555</v></c><c r="U4"><v>8831</v></c><c r="V4"><v>4784</v></c><c r="W4"><v>23236</v></c><c r="X4"><v>54795</v></c><c r="Y4"><v>51299</v></c><c r="Z4"><v>120114</v></c><c r="AA4"><v>3224</v></c><c r="AB4"><v>2892</v></c><c r="AC4"><v>167127</v></c><c r="AD4"><v>9378</v></c><c r="AE4"><v>84883</v></c><c r="AF4"><v>5629</v></c></row><row r="5" spans="1:32"><c r="A5"><v>6885</v></c><c r="B5"><v>6885</v></c><c r="C5"><v>55146</v></c><c r="D5"><v>147184</v></c><c r="E5"><v>65062</v></c><c r="F5"><v>11259</v></c><c r="G5"><v>64844</v></c><c r="H5"><v>8805</v></c><c r="I5"><v>7494</v></c><c r="J5"><v>128869</v></c><c r="K5"><v>91582</v></c><c r="L5"><v>23054</v></c><c r="M5"><v>10447</v></c><c r="N5"><v>84466</v></c><c r="O5"><v>6732</v></c><c r="P5"><v>7111</v></c><c r="Q5"><v>51760</v></c><c r="R5"><v>100289678</v></c><c r="S5"><v>63906</v></c><c r="T5"><v>80315</v></c><c r="U5"><v>7064</v></c><c r="V5"><v>79621</v></c><c r="W5"><v>165829</v></c><c r="X5"><v>641649</v></c><c r="Y5"><v>26112</v></c><c r="Z5"><v>6744</v></c><c r="AA5"><v>9882</v></c><c r="AB5"><v>54537</v></c><c r="AC5"><v>10298</v></c><c r="AD5"><v>2950</v></c><c r="AE5"><v>1968</v></c><c r="AF5"><v>414149</v></c></row><row r="6" spans="1:32"><c r="A6"><v>57458</v></c><c r="B6"><v>57458</v></c><c r="C6"><v>55065</v></c><c r="D6"><v>146691</v></c><c r="E6"><v>30849</v></c><c r="F6"><v>84895</v></c><c r="G6"><v>400713</v></c><c r="H6"><v>1879</v></c><c r="I6"><v>80179</v></c><c r="J6"><v>375341</v></c><c r="K6"><v>126123</v></c><c r="L6"><v>55971</v></c><c r="M6"><v>55100</v></c><c r="N6"><v>57508</v></c><c r="O6"><v>9087</v></c><c r="P6"><v>26151</v></c><c r="Q6"><v>414149</v></c><c r="R6"><v>26088</v></c><c r="S6"><v>32</v></c><c r="T6"><v>55146</v></c><c r="U6"><v>440695</v></c><c r="V6"><v>8394</v></c><c r="W6"><v>93183</v></c><c r="X6"><v>54537</v></c><c r="Y6"><v>9814</v></c><c r="Z6"><v>51602</v></c><c r="AA6"><v>79595</v></c><c r="AB6"><v>10094</v></c><c r="AC6"><v>23761</v></c><c r="AD6"><v>55175</v></c><c r="AE6"><v>6867</v></c><c r="AF6"><v>376940</v></c></row><row r="7" spans="1:32"><c r="A7"><v>6256</v></c><c r="B7"><v>147184</v></c><c r="C7"><v>54477</v></c><c r="D7"><v>25925</v></c><c r="E7"><v>84517</v></c><c r="F7"><v>6744</v></c><c r="G7"><v>8539</v></c><c r="H7"><v>114991</v></c><c r="I7"><v>118429</v></c><c r="J7"><v>23594</v></c><c r="K7"><v>473</v></c><c r="L7"><v>91</v></c><c r="M7"><v>64219</v></c><c r="N7"><v>2263</v></c><c r="O7"><v>11145</v></c><c r="P7"><v>6925</v></c><c r="Q7"><v>7111</v></c><c r="R7"><v>7227</v></c><c r="S7"><v>84458</v></c><c r="T7"><v>23300</v></c><c r="U7"><v>10447</v></c><c r="V7"><v>79864</v></c><c r="W7"><v>6788</v></c><c r="X7"><v>440590</v></c><c r="Y7"><v>91283</v></c><c r="Z7"><v>5756</v></c><c r="AA7"><v>139886</v></c><c r="AB7"><v>9749</v></c><c r="AC7"><v>55230</v></c><c r="AD7"><v>10659</v></c><c r="AE7"><v>80264</v></c><c r="AF7"><v>4905</v></c></row><row r="8" spans="1:32"><c r="A8"><v>55612</v></c><c r="B8"><v>55612</v></c><c r="C8"><v>126123</v></c><c r="D8"><v>9172</v></c><c r="E8"><v>9514</v></c><c r="F8"><v>4914</v></c><c r="G8"><v>599</v></c><c r="H8"><v>375341</v></c><c r="I8"><v>4000</v></c><c r="J8"><v>9172</v></c><c r="K8"><v>23550</v></c><c r="L8"><v>22955</v></c><c r="M8"><v>55146</v></c><c r="N8"><v>83643</v></c><c r="O8"><v>57449</v></c><c r="P8"><v>23175</v></c><c r="Q8"><v>26504</v></c><c r="R8"><v>80761</v></c><c r="S8"><v>81492</v></c><c r="T8"><v>414149</v></c><c r="U8"><v>23096</v></c><c r="V8"><v>3683</v></c><c r="W8"><v>7551</v></c><c r="X8"><v>7678</v></c><c r="Y8"><v>10332</v></c><c r="Z8"><v>84969</v></c><c r="AA8"><v>440695</v></c><c r="AB8"><v>51279</v></c><c r="AC8"><v>192683</v></c><c r="AD8"><v>1173</v></c><c r="AE8"><v>146556</v></c><c r="AF8"><v>8720</v></c></row><row r="9" spans="1:32"><c r="A9"><v>29119</v></c><c r="B9"><v>29119</v></c><c r="C9"><v>152485</v></c><c r="D9"><v>54329</v></c><c r="E9"><v>2030</v></c><c r="F9"><v>4784</v></c><c r="G9"><v>55146</v></c><c r="H9"><v>23761</v></c><c r="I9"><v>9514</v></c><c r="J9"><v>1879</v></c><c r="K9"><v>8525</v></c><c r="L9"><v>64333</v></c><c r="M9"><v>9087</v></c><c r="N9"><v>55844</v></c><c r="O9"><v>6925</v></c><c r="P9"><v>11126</v></c><c r="Q9"><v>55679</v></c><c r="R9"><v>1153</v></c><c r="S9"><v>23263</v></c><c r="T9"><v>4135</v></c><c r="U9"><v>4237</v></c><c r="V9"><v>255967</v></c><c r="W9"><v>7111</v></c><c r="X9"><v>54920</v></c><c r="Y9"><v>22941</v></c><c r="Z9"><v>399669</v></c><c r="AA9"><v>84895</v></c><c r="AB9"><v>643847</v></c><c r="AC9"><v>23649</v></c><c r="AD9"><v>8506</v></c><c r="AE9"><v>1500</v></c><c r="AF9"><v>5069</v></c></row></sheetData><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>

==> anc/xl/worksheets/sheet3.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1:B58"/><sheetViews><sheetView showRuler="0" workbookViewId="0"><selection activeCell="H16" sqref="H16"/></sheetView></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><sheetData><row r="1" spans="1:2" s="5" customFormat="1"><c r="A1" s="4" t="s"><v>90</v></c><c r="B1" s="4" t="s"><v>91</v></c></row><row r="2" spans="1:2"><c r="A2" s="1"><v>11245</v></c><c r="B2" s="2" t="s"><v>92</v></c></row><row r="3" spans="1:2"><c r="A3" s="1"><v>6928</v></c><c r="B3" s="2" t="s"><v>93</v></c></row><row r="4" spans="1:2"><c r="A4" s="1"><v>30819</v></c><c r="B4" s="2" t="s"><v>94</v></c></row><row r="5" spans="1:2"><c r="A5" s="1"><v>7080</v></c><c r="B5" s="2" t="s"><v>95</v></c></row><row r="6" spans="1:2"><c r="A6" s="1"><v>4693</v></c><c r="B6" s="2" t="s"><v>96</v></c></row><row r="7" spans="1:2"><c r="A7" s="1"><v>6926</v></c><c r="B7" s="2" t="s"><v>97</v></c></row><row r="8" spans="1:2"><c r="A8" s="1"><v>6910</v></c><c r="B8" s="2" t="s"><v>98</v></c></row><row r="9" spans="1:2"><c r="A9" s="1"><v>43</v></c><c r="B9" s="2" t="s"><v>47</v></c></row><row r="10" spans="1:2"><c r="A10" s="1"><v>40</v></c><c r="B10" s="2" t="s"><v>99</v></c></row><row r="11" spans="1:2"><c r="A11" s="1"><v>273</v></c><c r="B11" s="2" t="s"><v>48</v></c></row><row r="12" spans="1:2"><c r="A12" s="1"><v>351</v></c><c r="B12" s="2" t="s"><v>49</v></c></row><row r="13" spans="1:2"><c r="A13" s="1"><v>10461</v></c><c r="B13" s="2" t="s"><v>100</v></c></row><row r="14" spans="1:2"><c r="A14" s="1"><v>785</v></c><c r="B14" s="2" t="s"><v>51</v></c></row><row r="15" spans="1:2"><c r="A15" s="1"><v>10815</v></c><c r="B15" s="2" t="s"><v>101</v></c></row><row r="16" spans="1:2"><c r="A16" s="1"><v>1742</v></c><c r="B16" s="2" t="s"><v>56</v></c></row><row r="17" spans="1:2"><c r="A17" s="1"><v>8448</v></c><c r="B17" s="2" t="s"><v>57</v></c></row><row r="18" spans="1:2"><c r="A18" s="1"><v>1960</v></c><c r="B18" s="2" t="s"><v>102</v></c></row><row r="19" spans="1:2"><c r="A19" s="1"><v>1946</v></c><c r="B19" s="2" t="s"><v>103</v></c></row><row r="20" spans="1:2"><c r="A20" s="1"><v>2256</v></c><c r="B20" s="2" t="s"><v>104</v></c></row><row r="21" spans="1:2"><c r="A21" s="1"><v>2258</v></c><c r="B21" s="2" t="s"><v>105</v></c></row><row r="22" spans="1:2"><c r="A22" s="1"><v>2250</v></c><c r="B22" s="2" t="s"><v>106</v></c></row><row r="23" spans="1:2"><c r="A23" s="1"><v>2264</v></c><c r="B23" s="2" t="s"><v>107</v></c></row><row r="24" spans="1:2"><c r="A24" s="1"><v>2555</v></c><c r="B24" s="2" t="s"><v>60</v></c></row><row r="25" spans="1:2"><c r="A25" s="1"><v>2571</v></c><c r="B25" s="2" t="s"><v>64</v></c></row><row r="26" spans="1:2"><c r="A26" s="1"><v>2903</v></c><c r="B26" s="2" t="s"><v>66</v></c></row><row r="27" spans="1:2"><c r="A27" s="1"><v>2898</v></c><c r="B27" s="2" t="s"><v>67</v></c></row><row r="28" spans="1:2"><c r="A28" s="1"><v>2912</v></c><c r="B28" s="2" t="s"><v>68</v></c></row><row r="29" spans="1:2"><c r="A29" s="1"><v>2914</v></c><c r="B29" s="2" t="s"><v>108</v></c></row><row r="30" spans="1:2"><c r="A30" s="1"><v>3269</v></c><c r="B30" s="2" t="s"><v>109</v></c></row><row r="31" spans="1:2"><c r="A31" s="1"><v>3481</v></c><c r="B31" s="2" t="s"><v>110</v></c></row><row r="32" spans="1:2"><c r="A32" s="1"><v>3689</v></c><c r="B32" s="2" t="s"><v>111</v></c></row><row r="33" spans="1:2"><c r="A33" s="1"><v>3553</v></c><c r="B33" s="2" t="s"><v>112</v></c></row><row r="34" spans="1:2"><c r="A34" s="1"><v>3589</v></c><c r="B34" s="2" t="s"><v>113</v></c></row><row r="35" spans="1:2"><c r="A35" s="1"><v>8425</v></c><c r="B35" s="2" t="s"><v>114</v></c></row><row r="36" spans="1:2"><c r="A36" s="1"><v>9378</v></c><c r="B36" s="2" t="s"><v>71</v></c></row><row r="37" spans="1:2"><c r="A37" s="1"><v>22871</v></c><c r="B37" s="2" t="s"><v>72</v></c></row><row r="38" spans="1:2"><c r="A38" s="1"><v>4915</v></c><c r="B38" s="2" t="s"><v>73</v></c></row><row r="39" spans="1:2"><c r="A39" s="1"><v>4908</v></c><c r="B39" s="2" t="s"><v>115</v></c></row><row r="40" spans="1:2"><c r="A40" s="1"><v>24145</v></c><c r="B40" s="2" t="s"><v>116</v></c></row><row r="41" spans="1:2"><c r="A41" s="1"><v>5376</v></c><c r="B41" s="2" t="s"><v>117</v></c></row><row r="42" spans="1:2"><c r="A42" s="1"><v>3777</v></c><c r="B42" s="2" t="s"><v>118</v></c></row><row r="43" spans="1:2"><c r="A43" s="1"><v>3780</v></c><c r="B43" s="2" t="s"><v>119</v></c></row><row r="44" spans="1:2"><c r="A44" s="1"><v>3785</v></c><c r="B44" s="2" t="s"><v>120</v></c></row><row r="45" spans="1:2"><c r="A45" s="1"><v>3751</v></c><c r="B45" s="2" t="s"><v>75</v></c></row><row r="46" spans="1:2"><c r="A46" s="1"><v>5173</v></c><c r="B46" s="2" t="s"><v>121</v></c></row><row r="47" spans="1:2"><c r="A47" s="1"><v>5530</v></c><c r="B47" s="2" t="s"><v>122</v></c></row><row r="48" spans="1:2"><c r="A48" s="1"><v>5792</v></c><c r="B48" s="2" t="s"><v>78</v></c></row><row r="49" spans="1:2"><c r="A49" s="1"><v>9037</v></c><c r="B49" s="2" t="s"><v>123</v></c></row><row r="50" spans="1:2"><c r="A50" s="1"><v>57468</v></c><c r="B50" s="2" t="s"><v>124</v></c></row><row r="51" spans="1:2"><c r="A51" s="1"><v>57030</v></c><c r="B51" s="2" t="s"><v>81</v></c></row><row r="52" spans="1:2"><c r="A52" s="1"><v>6753</v></c><c r="B52" s="2" t="s"><v>125</v></c></row><row r="53" spans="1:2"><c r="A53" s="1"><v>7200</v></c><c r="B53" s="2" t="s"><v>126</v></c></row><row r="54" spans="1:2"><c r="A54" s="1"><v>29953</v></c><c r="B54" s="2" t="s"><v>127</v></c></row><row r="55" spans="1:2"><c r="A55" s="1"><v>7022</v></c><c r="B55" s="2" t="s"><v>128</v></c></row><row r="56" spans="1:2"><c r="A56" s="1"><v>7434</v></c><c r="B56" s="2" t="s"><v>129</v></c></row><row r="57" spans="1:2"><c r="A57" s="1"><v>7474</v></c><c r="B57" s="2" t="s"><v>130</v></c></row><row r="58" spans="1:2"><c r="A58" s="1"><v>7791</v></c><c r="B58" s="2" t="s"><v>131</v></c></row></sheetData><hyperlinks><hyperlink ref="B2" r:id="rId1"/><hyperlink ref="B3" r:id="rId2"/><hyperlink ref="B4" r:id="rId3"/><hyperlink ref="B5" r:id="rId4"/><hyperlink ref="B6" r:id="rId5"/><hyperlink ref="B7" r:id="rId6"/><hyperlink ref="B8" r:id="rId7"/><hyperlink ref="B9" r:id="rId8"/><hyperlink ref="B10" r:id="rId9"/><hyperlink ref="B11" r:id="rId10"/><hyperlink ref="B12" r:id="rId11"/><hyperlink ref="B13" r:id="rId12"/><hyperlink ref="B14" r:id="rId13"/><hyperlink ref="B15" r:id="rId14"/><hyperlink ref="B16" r:id="rId15"/><hyperlink ref="B17" r:id="rId16"/><hyperlink ref="B18" r:id="rId17"/><hyperlink ref="B19" r:id="rId18"/><hyperlink ref="B20" r:id="rId19"/><hyperlink ref="B21" r:id="rId20"/><hyperlink ref="B22" r:id="rId21"/><hyperlink ref="B23" r:id="rId22"/><hyperlink ref="B24" r:id="rId23"/><hyperlink ref="B25" r:id="rId24"/><hyperlink ref="B26" r:id="rId25"/><hyperlink ref="B27" r:id="rId26"/><hyperlink ref="B28" r:id="rId27"/><hyperlink ref="B29" r:id="rId28"/><hyperlink ref="B30" r:id="rId29"/><hyperlink ref="B31" r:id="rId30"/><hyperlink ref="B32" r:id="rId31"/><hyperlink ref="B33" r:id="rId32"/><hyperlink ref="B34" r:id="rId33"/><hyperlink ref="B35" r:id="rId34"/><hyperlink ref="B36" r:id="rId35"/><hyperlink ref="B37" r:id="rId36"/><hyperlink ref="B38" r:id="rId37"/><hyperlink ref="B39" r:id="rId38"/><hyperlink ref="B40" r:id="rId39"/><hyperlink ref="B41" r:id="rId40"/><hyperlink ref="B42" r:id="rId41"/><hyperlink ref="B43" r:id="rId42"/><hyperlink ref="B44" r:id="rId43"/><hyperlink ref="B45" r:id="rId44"/><hyperlink ref="B46" r:id="rId45"/><hyperlink ref="B47" r:id="rId46"/><hyperlink ref="B48" r:id="rId47"/><hyperlink ref="B49" r:id="rId48"/><hyperlink ref="B50" r:id="rId49"/><hyperlink ref="B51" r:id="rId50"/><hyperlink ref="B52" r:id="rId51"/><hyperlink ref="B53" r:id="rId52"/><hyperlink ref="B54" r:id="rId53"/><hyperlink ref="B55" r:id="rId54"/><hyperlink ref="B56" r:id="rId55"/><hyperlink ref="B57" r:id="rId56"/><hyperlink ref="B58" r:id="rId57"/></hyperlinks><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>

==> anc/xl/worksheets/sheet4.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1:B50"/><sheetViews><sheetView showRuler="0" workbookViewId="0"><selection activeCell="J42" sqref="J42"/></sheetView></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><sheetData><row r="1" spans="1:2" s="5" customFormat="1"><c r="A1" s="4" t="s"><v>90</v></c><c r="B1" s="4" t="s"><v>91</v></c></row><row r="2" spans="1:2"><c r="A2" s="1"><v>23017</v></c><c r="B2" s="2" t="s"><v>44</v></c></row><row r="3" spans="1:2"><c r="A3" s="1"><v>51474</v></c><c r="B3" s="2" t="s"><v>132</v></c></row><row r="4" spans="1:2"><c r="A4" s="1"><v>10235</v></c><c r="B4" s="2" t="s"><v>46</v></c></row><row r="5" spans="1:2"><c r="A5" s="1"><v>9181</v></c><c r="B5" s="2" t="s"><v>133</v></c></row><row r="6" spans="1:2"><c r="A6" s="1"><v>43</v></c><c r="B6" s="2" t="s"><v>47</v></c></row><row r="7" spans="1:2"><c r="A7" s="1"><v>10109</v></c><c r="B7" s="2" t="s"><v>134</v></c></row><row r="8" spans="1:2"><c r="A8" s="1"><v>273</v></c><c r="B8" s="2" t="s"><v>48</v></c></row><row r="9" spans="1:2"><c r="A9" s="1"><v>1495</v></c><c r="B9" s="2" t="s"><v>135</v></c></row><row r="10" spans="1:2"><c r="A10" s="1"><v>29119</v></c><c r="B10" s="2" t="s"><v>136</v></c></row><row r="11" spans="1:2"><c r="A11" s="1"><v>57863</v></c><c r="B11" s="2" t="s"><v>137</v></c></row><row r="12" spans="1:2"><c r="A12" s="1"><v>23191</v></c><c r="B12" s="2" t="s"><v>54</v></c></row><row r="13" spans="1:2"><c r="A13" s="1"><v>1739</v></c><c r="B13" s="2" t="s"><v>55</v></c></row><row r="14" spans="1:2"><c r="A14" s="1"><v>1742</v></c><c r="B14" s="2" t="s"><v>56</v></c></row><row r="15" spans="1:2"><c r="A15" s="1"><v>8448</v></c><c r="B15" s="2" t="s"><v>57</v></c></row><row r="16" spans="1:2"><c r="A16" s="1"><v>667</v></c><c r="B16" s="2" t="s"><v>138</v></c></row><row r="17" spans="1:2"><c r="A17" s="1"><v>55740</v></c><c r="B17" s="2" t="s"><v>58</v></c></row><row r="18" spans="1:2"><c r="A18" s="1"><v>55612</v></c><c r="B18" s="2" t="s"><v>139</v></c></row><row r="19" spans="1:2"><c r="A19" s="1"><v>2554</v></c><c r="B19" s="2" t="s"><v>59</v></c></row><row r="20" spans="1:2"><c r="A20" s="1"><v>2555</v></c><c r="B20" s="2" t="s"><v>60</v></c></row><row r="21" spans="1:2"><c r="A21" s="1"><v>2557</v></c><c r="B21" s="2" t="s"><v>61</v></c></row><row r="22" spans="1:2"><c r="A22" s="1"><v>2560</v></c><c r="B22" s="2" t="s"><v>62</v></c></row><row r="23" spans="1:2"><c r="A23" s="1"><v>2550</v></c><c r="B23" s="2" t="s"><v>63</v></c></row><row r="24" spans="1:2"><c r="A24" s="1"><v>2892</v></c><c r="B24" s="2" t="s"><v>65</v></c></row><row r="25" spans="1:2"><c r="A25" s="1"><v>2903</v></c><c r="B25" s="2" t="s"><v>66</v></c></row><row r="26" spans="1:2"><c r="A26" s="1"><v>2898</v></c><c r="B26" s="2" t="s"><v>67</v></c></row><row r="27" spans="1:2"><c r="A27" s="1"><v>9454</v></c><c r="B27" s="2" t="s"><v>69</v></c></row><row r="28" spans="1:2"><c r="A28" s="1"><v>80725</v></c><c r="B28" s="2" t="s"><v>140</v></c></row><row r="29" spans="1:2"><c r="A29" s="1"><v>150084</v></c><c r="B29" s="2" t="s"><v>141</v></c></row><row r="30" spans="1:2"><c r="A30" s="1"><v>3673</v></c><c r="B30" s="2" t="s"><v>142</v></c></row><row r="31" spans="1:2"><c r="A31" s="1"><v>3611</v></c><c r="B31" s="2" t="s"><v>143</v></c></row><row r="32" spans="1:2"><c r="A32" s="1"><v>9223</v></c><c r="B32" s="2" t="s"><v>144</v></c></row><row r="33" spans="1:2"><c r="A33" s="1"><v>23499</v></c><c r="B33" s="2" t="s"><v>145</v></c></row><row r="34" spans="1:2"><c r="A34" s="1"><v>22871</v></c><c r="B34" s="2" t="s"><v>72</v></c></row><row r="35" spans="1:2"><c r="A35" s="1"><v>4988</v></c><c r="B35" s="2" t="s"><v>146</v></c></row><row r="36" spans="1:2"><c r="A36" s="1"><v>24145</v></c><c r="B36" s="2" t="s"><v>116</v></c></row><row r="37" spans="1:2"><c r="A37" s="1"><v>5376</v></c><c r="B37" s="2" t="s"><v>117</v></c></row><row r="38" spans="1:2"><c r="A38" s="1"><v>221692</v></c><c r="B38" s="2" t="s"><v>74</v></c></row><row r="39" spans="1:2"><c r="A39" s="1"><v>8502</v></c><c r="B39" s="2" t="s"><v>147</v></c></row><row r="40" spans="1:2"><c r="A40" s="1"><v>3772</v></c><c r="B40" s="2" t="s"><v>148</v></c></row><row r="41" spans="1:2"><c r="A41" s="1"><v>55607</v></c><c r="B41" s="2" t="s"><v>77</v></c></row><row r="42" spans="1:2"><c r="A42" s="1"><v>192683</v></c><c r="B42" s="2" t="s"><v>80</v></c></row><row r="43" spans="1:2"><c r="A43" s="1"><v>64849</v></c><c r="B43" s="2" t="s"><v>149</v></c></row><row r="44" spans="1:2"><c r="A44" s="1"><v>57030</v></c><c r="B44" s="2" t="s"><v>81</v></c></row><row r="45" spans="1:2"><c r="A45" s="1"><v>7781</v></c><c r="B45" s="2" t="s"><v>82</v></c></row><row r="46" spans="1:2"><c r="A46" s="1"><v>22987</v></c><c r="B46" s="2" t="s"><v>83</v></c></row><row r="47" spans="1:2"><c r="A47" s="1"><v>127833</v></c><c r="B47" s="2" t="s"><v>84</v></c></row><row r="48" spans="1:2"><c r="A48" s="1"><v>148281</v></c><c r="B48" s="2" t="s"><v>85</v></c></row><row r="49" spans="1:2"><c r="A49" s="1"><v>7402</v></c><c r="B49" s="2" t="s"><v>88</v></c></row><row r="50" spans="1:2"><c r="A50" s="1"><v>7791</v></c><c r="B50" s="2" t="s"><v>131</v></c></row></sheetData><hyperlinks><hyperlink ref="B2" r:id="rId1"/><hyperlink ref="B3" r:id="rId2"/><hyperlink ref="B4" r:id="rId3"/><hyperlink ref="B5" r:id="rId4"/><hyperlink ref="B6" r:id="rId5"/><hyperlink ref="B7" r:id="rId6"/><hyperlink ref="B8" r:id="rId7"/><hyperlink ref="B9" r:id="rId8"/><hyperlink ref="B10" r:id="rId9"/><hyperlink ref="B11" r:id="rId10"/><hyperlink ref="B12" r:id="rId11"/><hyperlink ref="B13" r:id="rId12"/><hyperlink ref="B14" r:id="rId13"/><hyperlink ref="B15" r:id="rId14"/><hyperlink ref="B16" r:id="rId15"/><hyperlink ref="B17" r:id="rId16"/><hyperlink ref="B18" r:id="rId17"/><hyperlink ref="B19" r:id="rId18"/><hyperlink ref="B20" r:id="rId19"/><hyperlink ref="B21" r:id="rId20"/><hyperlink ref="B22" r:id="rId21"/><hyperlink ref="B23" r:id="rId22"/><hyperlink ref="B24" r:id="rId23"/><hyperlink ref="B25" r:id="rId24"/><hyperlink ref="B26" r:id="rId25"/><hyperlink ref="B27" r:id="rId26"/><hyperlink ref="B28" r:id="rId27"/><hyperlink ref="B29" r:id="rId28"/><hyperlink ref="B30" r:id="rId29"/><hyperlink ref="B31" r:id="rId30"/><hyperlink ref="B32" r:id="rId31"/><hyperlink ref="B33" r:id="rId32"/><hyperlink ref="B34" r:id="rId33"/><hyperlink ref="B35" r:id="rId34"/><hyperlink ref="B36" r:id="rId35"/><hyperlink ref="B37" r:id="rId36"/><hyperlink ref="B38" r:id="rId37"/><hyperlink ref="B39" r:id="rId38"/><hyperlink ref="B40" r:id="rId39"/><hyperlink ref="B41" r:id="rId40"/><hyperlink ref="B42" r:id="rId41"/><hyperlink ref="B43" r:id="rId42"/><hyperlink ref="B44" r:id="rId43"/><hyperlink ref="B45" r:id="rId44"/><hyperlink ref="B46" r:id="rId45"/><hyperlink ref="B47" r:id="rId46"/><hyperlink ref="B48" r:id="rId47"/><hyperlink ref="B49" r:id="rId48"/><hyperlink ref="B50" r:id="rId49"/></hyperlinks><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>

==> anc/xl/worksheets/sheet5.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1:B46"/><sheetViews><sheetView showRuler="0" workbookViewId="0"><selection activeCell="I27" sqref="I27"/></sheetView></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><sheetData><row r="1" spans="1:2" s="5" customFormat="1"><c r="A1" s="4" t="s"><v>90</v></c><c r="B1" s="4" t="s"><v>91</v></c></row><row r="2" spans="1:2"><c r="A2" s="1"><v>491</v></c><c r="B2" s="2" t="s"><v>150</v></c></row><row r="3" spans="1:2"><c r="A3" s="1"><v>10458</v></c><c r="B3" s="2" t="s"><v>151</v></c></row><row r="4" spans="1:2"><c r="A4" s="1"><v>1051</v></c><c r="B4" s="2" t="s"><v>152</v></c></row><row r="5" spans="1:2"><c r="A5" s="1"><v>2676</v></c><c r="B5" s="2" t="s"><v>153</v></c></row><row r="6" spans="1:2"><c r="A6" s="1"><v>30819</v></c><c r="B6" s="2" t="s"><v>94</v></c></row><row r="7" spans="1:2"><c r="A7" s="1"><v>3897</v></c><c r="B7" s="2" t="s"><v>45</v></c></row><row r="8" spans="1:2"><c r="A8" s="1"><v>8861</v></c><c r="B8" s="2" t="s"><v>154</v></c></row><row r="9" spans="1:2"><c r="A9" s="1"><v>9355</v></c><c r="B9" s="2" t="s"><v>155</v></c></row><row r="10" spans="1:2"><c r="A10" s="1"><v>26468</v></c><c r="B10" s="2" t="s"><v>156</v></c></row><row r="11" spans="1:2"><c r="A11" s="1"><v>4168</v></c><c r="B11" s="2" t="s"><v>157</v></c></row><row r="12" spans="1:2"><c r="A12" s="1"><v>7080</v></c><c r="B12" s="2" t="s"><v>95</v></c></row><row r="13" spans="1:2"><c r="A13" s="1"><v>5458</v></c><c r="B13" s="2" t="s"><v>158</v></c></row><row r="14" spans="1:2"><c r="A14" s="1"><v>22865</v></c><c r="B14" s="2" t="s"><v>159</v></c></row><row r="15" spans="1:2"><c r="A15" s="1"><v>10716</v></c><c r="B15" s="2" t="s"><v>160</v></c></row><row r="16" spans="1:2"><c r="A16" s="1"><v>351</v></c><c r="B16" s="2" t="s"><v>49</v></c></row><row r="17" spans="1:2"><c r="A17" s="1"><v>288</v></c><c r="B17" s="2" t="s"><v>50</v></c></row><row r="18" spans="1:2"><c r="A18" s="1"><v>80184</v></c><c r="B18" s="2" t="s"><v>161</v></c></row><row r="19" spans="1:2"><c r="A19" s="1"><v>23191</v></c><c r="B19" s="2" t="s"><v>54</v></c></row><row r="20" spans="1:2"><c r="A20" s="1"><v>1687</v></c><c r="B20" s="2" t="s"><v>162</v></c></row><row r="21" spans="1:2"><c r="A21" s="1"><v>140735</v></c><c r="B21" s="2" t="s"><v>163</v></c></row><row r="22" spans="1:2"><c r="A22" s="1"><v>667</v></c><c r="B22" s="2" t="s"><v>138</v></c></row><row r="23" spans="1:2"><c r="A23" s="1"><v>1946</v></c><c r="B23" s="2" t="s"><v>103</v></c></row><row r="24" spans="1:2"><c r="A24" s="1"><v>2128</v></c><c r="B24" s="2" t="s"><v>164</v></c></row><row r="25" spans="1:2"><c r="A25" s="1"><v>2775</v></c><c r="B25" s="2" t="s"><v>165</v></c></row><row r="26" spans="1:2"><c r="A26" s="1"><v>3199</v></c><c r="B26" s="2" t="s"><v>166</v></c></row><row r="27" spans="1:2"><c r="A27" s="1"><v>3226</v></c><c r="B27" s="2" t="s"><v>167</v></c></row><row r="28" spans="1:2"><c r="A28" s="1"><v>3224</v></c><c r="B28" s="2" t="s"><v>168</v></c></row><row r="29" spans="1:2"><c r="A29" s="1"><v>3611</v></c><c r="B29" s="2" t="s"><v>143</v></c></row><row r="30" spans="1:2"><c r="A30" s="1"><v>23499</v></c><c r="B30" s="2" t="s"><v>145</v></c></row><row r="31" spans="1:2"><c r="A31" s="1"><v>4131</v></c><c r="B31" s="2" t="s"><v>70</v></c></row><row r="32" spans="1:2"><c r="A32" s="1"><v>4804</v></c><c r="B32" s="2" t="s"><v>169</v></c></row><row r="33" spans="1:2"><c r="A33" s="1"><v>9378</v></c><c r="B33" s="2" t="s"><v>71</v></c></row><row r="34" spans="1:2"><c r="A34" s="1"><v>4747</v></c><c r="B34" s="2" t="s"><v>170</v></c></row><row r="35" spans="1:2"><c r="A35" s="1"><v>4915</v></c><c r="B35" s="2" t="s"><v>73</v></c></row><row r="36" spans="1:2"><c r="A36" s="1"><v>4916</v></c><c r="B36" s="2" t="s"><v>171</v></c></row><row r="37" spans="1:2"><c r="A37" s="1"><v>4908</v></c><c r="B37" s="2" t="s"><v>115</v></c></row><row r="38" spans="1:2"><c r="A38" s="1"><v>4978</v></c><c r="B38" s="2" t="s"><v>172</v></c></row><row r="39" spans="1:2"><c r="A39" s="1"><v>5076</v></c><c r="B39" s="2" t="s"><v>173</v></c></row><row r="40" spans="1:2"><c r="A40" s="1"><v>401</v></c><c r="B40" s="2" t="s"><v>174</v></c></row><row r="41" spans="1:2"><c r="A41" s="1"><v>9037</v></c><c r="B41" s="2" t="s"><v>123</v></c></row><row r="42" spans="1:2"><c r="A42" s="1"><v>10500</v></c><c r="B42" s="2" t="s"><v>175</v></c></row><row r="43" spans="1:2"><c r="A43" s="1"><v>9353</v></c><c r="B43" s="2" t="s"><v>176</v></c></row><row r="44" spans="1:2"><c r="A44" s="1"><v>50861</v></c><c r="B44" s="2" t="s"><v>177</v></c></row><row r="45" spans="1:2"><c r="A45" s="1"><v>8633</v></c><c r="B45" s="2" t="s"><v>178</v></c></row><row r="46" spans="1:2"><c r="A46" s="1"><v>2065</v></c><c r="B46" s="2" t="s"><v>89</v></c></row></sheetData><hyperlinks><hyperlink ref="B2" r:id="rId1"/><hyperlink ref="B3" r:id="rId2"/><hyperlink ref="B4" r:id="rId3"/><hyperlink ref="B5" r:id="rId4"/><hyperlink ref="B6" r:id="rId5"/><hyperlink ref="B7" r:id="rId6"/><hyperlink ref="B8" r:id="rId7"/><hyperlink ref="B9" r:id="rId8"/><hyperlink ref="B10" r:id="rId9"/><hyperlink ref="B11" r:id="rId10"/><hyperlink ref="B12" r:id="rId11"/><hyperlink ref="B13" r:id="rId12"/><hyperlink ref="B14" r:id="rId13"/><hyperlink ref="B15" r:id="rId14"/><hyperlink ref="B16" r:id="rId15"/><hyperlink ref="B17" r:id="rId16"/><hyperlink ref="B18" r:id="rId17"/><hyperlink ref="B19" r:id="rId18"/><hyperlink ref="B20" r:id="rId19"/><hyperlink ref="B21" r:id="rId20"/><hyperlink ref="B22" r:id="rId21"/><hyperlink ref="B23" r:id="rId22"/><hyperlink ref="B24" r:id="rId23"/><hyperlink ref="B25" r:id="rId24"/><hyperlink ref="B26" r:id="rId25"/><hyperlink ref="B27" r:id="rId26"/><hyperlink ref="B28" r:id="rId27"/><hyperlink ref="B29" r:id="rId28"/><hyperlink ref="B30" r:id="rId29"/><hyperlink ref="B31" r:id="rId30"/><hyperlink ref="B32" r:id="rId31"/><hyperlink ref="B33" r:id="rId32"/><hyperlink ref="B34" r:id="rId33"/><hyperlink ref="B35" r:id="rId34"/><hyperlink ref="B36" r:id="rId35"/><hyperlink ref="B37" r:id="rId36"/><hyperlink ref="B38" r:id="rId37"/><hyperlink ref="B39" r:id="rId38"/><hyperlink ref="B40" r:id="rId39"/><hyperlink ref="B41" r:id="rId40"/><hyperlink ref="B42" r:id="rId41"/><hyperlink ref="B43" r:id="rId42"/><hyperlink ref="B44" r:id="rId43"/><hyperlink ref="B45" r:id="rId44"/><hyperlink ref="B46" r:id="rId45"/></hyperlinks><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>

==> anc/xl/worksheets/sheet6.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1:B16"/><sheetViews><sheetView showRuler="0" workbookViewId="0"><selection activeCell="H19" sqref="H19"/></sheetView></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><cols><col min="1" max="1" width="23.5" customWidth="1"/></cols><sheetData><row r="1" spans="1:2" s="5" customFormat="1"><c r="A1" s="4" t="s"><v>90</v></c><c r="B1" s="4" t="s"><v>91</v></c></row><row r="2" spans="1:2"><c r="A2" s="1"><v>9949</v></c><c r="B2" s="2" t="s"><v>179</v></c></row><row r="3" spans="1:2"><c r="A3" s="1"><v>3897</v></c><c r="B3" s="2" t="s"><v>45</v></c></row><row r="4" spans="1:2"><c r="A4" s="1"><v>84295</v></c><c r="B4" s="2" t="s"><v>180</v></c></row><row r="5" spans="1:2"><c r="A5" s="1"><v>9459</v></c><c r="B5" s="2" t="s"><v>181</v></c></row><row r="6" spans="1:2"><c r="A6" s="1"><v>224</v></c><c r="B6" s="2" t="s"><v>182</v></c></row><row r="7" spans="1:2"><c r="A7" s="1"><v>546</v></c><c r="B7" s="2" t="s"><v>183</v></c></row><row r="8" spans="1:2"><c r="A8" s="1"><v>1741</v></c><c r="B8" s="2" t="s"><v>184</v></c></row><row r="9" spans="1:2"><c r="A9" s="1"><v>2898</v></c><c r="B9" s="2" t="s"><v>67</v></c></row><row r="10" spans="1:2"><c r="A10" s="1"><v>3028</v></c><c r="B10" s="2" t="s"><v>185</v></c></row><row r="11" spans="1:2"><c r="A11" s="1"><v>9968</v></c><c r="B11" s="2" t="s"><v>186</v></c></row><row r="12" spans="1:2"><c r="A12" s="1"><v>8831</v></c><c r="B12" s="2" t="s"><v>187</v></c></row><row r="13" spans="1:2"><c r="A13" s="1"><v>9839</v></c><c r="B13" s="2" t="s"><v>188</v></c></row><row r="14" spans="1:2"><c r="A14" s="1"><v>7592</v></c><c r="B14" s="2" t="s"><v>189</v></c></row><row r="15" spans="1:2"><c r="A15" s="1"><v>23133</v></c><c r="B15" s="2" t="s"><v>190</v></c></row><row r="16" spans="1:2"><c r="A16" s="1"><v>5063</v></c><c r="B16" s="2" t="s"><v>191</v></c></row></sheetData><hyperlinks><hyperlink ref="B2" r:id="rId1"/><hyperlink ref="B3" r:id="rId2"/><hyperlink ref="B4" r:id="rId3"/><hyperlink ref="B5" r:id="rId4"/><hyperlink ref="B6" r:id="rId5"/><hyperlink ref="B7" r:id="rId6"/><hyperlink ref="B8" r:id="rId7"/><hyperlink ref="B9" r:id="rId8"/><hyperlink ref="B10" r:id="rId9"/><hyperlink ref="B11" r:id="rId10"/><hyperlink ref="B12" r:id="rId11"/><hyperlink ref="B13" r:id="rId12"/><hyperlink ref="B14" r:id="rId13"/><hyperlink ref="B15" r:id="rId14"/><hyperlink ref="B16" r:id="rId15"/></hyperlinks><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>

==> anc/xl/worksheets/sheet7.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<worksheet xmlns="http://schemas.openxmlformats.org/spreadsheetml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006" mc:Ignorable="x14ac" xmlns:x14ac="http://schemas.microsoft.com/office/spreadsheetml/2009/9/ac"><dimension ref="A1"/><sheetViews><sheetView showRuler="0" workbookViewId="0"/></sheetViews><sheetFormatPr baseColWidth="10" defaultRowHeight="15" x14ac:dyDescent="0"/><sheetData/><pageMargins left="0.75" right="0.75" top="1" bottom="1" header="0.5" footer="0.5"/><extLst><ext uri="{64002731-A6B0-56B0-2670-7721B7C09600}" xmlns:mx="http://schemas.microsoft.com/office/mac/excel/2008/main"><mx:PLV Mode="0" OnePage="0" WScale="0"/></ext></extLst></worksheet>
